PreNAS: Preferred One-Shot Learning Towards Efficient Neural Architecture Search

The wide application of pre-trained models is driving the trend of once-for-all training in one-shot neural architecture search (NAS). However, training within a huge sample space damages the performance of individual subnets and requires much computation to search for an optimal model. In this paper, we present PreNAS, a search-free NAS approach that accentuates target models in one-shot training. Specifically, the sample space is dramatically reduced in advance by a zero-cost selector, and weight-sharing one-shot training is performed on the preferred architectures to alleviate update conflicts. Extensive experiments have demonstrated that PreNAS consistently outperforms state-of-the-art one-shot NAS competitors for both Vision Transformer and convolutional architectures, and importantly, enables instant specialization with zero search cost. Our code is available at https://github.com/tinyvision/PreNAS.

==> plot/balancing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7ddd05e5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/null/.matplotlib\n",
      "module://matplotlib_inline.backend_inline\n"
     ]
    }
   ],
   "source": [
    "import matplotlib\n",
    "print(matplotlib.get_configdir())\n",
    "print(matplotlib.get_backend())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ad8a4d14",
   "metadata": {},
   "outputs": [],
   "source": [
    "from math import ceil\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt \n",
    "from matplotlib import colors\n",
    "from cycler import cycler"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 223,
   "id": "5d73219a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for ieee\n",
    "plt.rcParams['figure.figsize'] = (3.3, 2.5)\n",
    "plt.rcParams['figure.dpi'] = 300\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['pdf.use14corefonts'] = True\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "plt.rcParams['font.serif'].insert(0, 'Times')\n",
    "plt.rcParams['font.family'].insert(0, 'serif')\n",
    "# plt.rcParams['font.family'].insert(0, 'Times')\n",
    "plt.rcParams['font.size'] = 9.0\n",
    "# plt.rcParams['legend.frameon'] = False\n",
    "plt.rcParams['axes.linewidth'] = 0.5\n",
    "plt.rcParams['grid.linewidth'] = 0.5\n",
    "plt.rcParams['lines.linewidth'] = 1.0\n",
    "plt.rcParams['mathtext.fontset'] = 'cm'\n",
    "plt.rcParams['savefig.bbox'] = 'tight'\n",
    "plt.rcParams['savefig.pad_inches'] = 0.05\n",
    "# plt.rcParams['text.usetex'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 224,
   "id": "88049131",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.font_manager\n",
    "#matplotlib.font_manager.findSystemFonts(fontpaths=None, fontext='ttf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 225,
   "id": "c2f953dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rcParams"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 226,
   "id": "0f5c18e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "mm = 1 / 25.4 ## inch to mm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a686cda",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 227,
   "id": "ea1c8bb2",
   "metadata": {},
   "outputs": [],
   "source": [
    "## start plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 390,
   "id": "7f7d7252",
   "metadata": {},
   "outputs": [],
   "source": [
    "group = [77.130, 77.996, 78.278, 78.860, 78.814, 78.964]\n",
    "group_sym = [77.128, 77.986, 78.070, 78.700, 78.848]\n",
    "\n",
    "choice = [77.246, 77.842, 77.896, 78.248, 78.214, 78.320]\n",
    "choice_sym = [77.394, 78.008, 78.064, 78.510, 78.510]\n",
    "\n",
    "subnet = [76.676, 77.616, 78.016, 78.780, 78.770, 78.898]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 400,
   "id": "349c44b2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 472.441x354.331 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "width = 40 * mm\n",
    "height = width * 3/4\n",
    "fig, ax = plt.subplots(figsize=(width, height))\n",
    "# ax.set_aspect('equal')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 401,
   "id": "e8b8aa11",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 472.441x354.331 with 1 Axes>"
      ]
     },
     "execution_count": 401,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = range(6, 12)\n",
    "y = group, subnet, choice\n",
    "label = 'balanced', 'uniform', 'resample'\n",
    "\n",
    "# ax.set_prop_cycle(cycler('color', ['k', 'r', 'b', 'g']) + cycler('ls', ['-', '--', ':', '-.']))\n",
    "color_styles = plt.cm.tab10.colors\n",
    "# line_styles = ['-', (0, (5, 1.5, 5, 1.5)), ':', '-.', (0, (6, 1, 1, 1, 1, 1))]\n",
    "line_styles = ['-', '--', '-.', ':', (0, (6, 1, 1, 1, 1, 1))]\n",
    "\n",
    "for data, lb, color, ls in zip(y, label, color_styles, line_styles):\n",
    "    ax.plot(x, data, label=lb, color=color, linestyle=ls, linewidth=0.7)\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 402,
   "id": "88aebeea",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 472.441x354.331 with 1 Axes>"
      ]
     },
     "execution_count": 402,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax.set_xticks(x)\n",
    "# ax.set_xlim(left=1, right=10)\n",
    "ax.set_ylim(bottom=76.5, top=79.5)\n",
    "ax.set_yticks(np.arange(77, 79.5))\n",
    "# ax.set_yticklabels(['{:.0%}'.format(i) for i in y_index])\n",
    "\n",
    "ax.tick_params(labelsize=6, length=1.5, pad=1, top=False, right=False, width=0.3)  #direction='in',\n",
    "ax.grid(linestyle='-.', alpha=0.6, linewidth=0.3)\n",
    "\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 403,
   "id": "0be1751e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 472.441x354.331 with 1 Axes>"
      ]
     },
     "execution_count": 403,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax.set_xlabel('#Params (M)', labelpad=3, fontsize=7)\n",
    "ax.set_ylabel('Top-1 Acc (%)', labelpad=3, fontsize=7)\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 404,
   "id": "0243e802",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 472.441x354.331 with 1 Axes>"
      ]
     },
     "execution_count": 404,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 405,
   "id": "a302703d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfYAAAGACAYAAABfkEBgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAC4jAAAuIwF4pT92AACafklEQVR4nOzdd3wUxfvA8c9dLpeekJCEQAKhhF6kg0gTqRakKihFEBUBgZ+9ISKoXxsioCgWOiKEjgpKEQGR3jtISygBQsqlXZvfH0cuOZIcKddymffrheZ2Z3dnn2zu2TI7oxBCCCRJkiRJcgtKZ1dAkiRJkiTbkYldkiRJktyITOySJEmS5EZkYpckSZIkNyITuyRJkiS5EZnYJUmSJMmNyMQuSZIkSW5EJnZJkiRJciMysUuSJEmSG5GJXZIkSZLciEzskiRJkuRGZGKXJEmSJDeicnYFygKj0cjNmzcB8PX1RaFQOLlGkiRJkisSQpCeng5AaGgoSmXRr79lYneAmzdvUqFCBWdXQ5IkSSpFrl+/Tnh4eJGXk7fiJUmSJMmNyCt2B/D19TX/fP36dfz8/Iq9LqPRSHp6Or6+vsW6RePuZHysk/GxTsbHOhkf62wRn7S0NPMd3ty5oygUQghRrCWlQktLS8Pf3x8AjUZTosQuSZIkuS9b5At5ylXK6HQ6zp49i06nc3ZVXJKMj3UyPtbJ+Fgn42Odq8RHJvZSRqFQ4O/vL1vWF0DGxzoZH+tkfKyT8bHOVeIjb8U7gLwVL0mSJBWGvBVfBun1eq5du4Zer3d2VVySjI91Mj7WyfhYJ+NjnavERyb2UsZoNHLt2jWMRqOzq+KSZHysk/GxTsbHOhkf61wlPjKxS5IkSZIbkYldkiRJktyITOySJEmS5EZkYpckSZIkNyITuyRJkiS5EZnYJUmSJMmNyMReyiiVSiIiIuQADAWQ8bFOxsc6GR/rZHysc5X4yJ7nHED2PCdJkiQVhux5rgxylZ6NXJWMj3UyPtbJ+Fgn42Odq8RHJvZSRgiBRqNB3mjJn4yPdTI+1sn4WCfjY52rxEfeincAeStekiRJKgx5K74MMhqNaDQap/dF7KpkfKyT8bFOxsc6GR/rXCU+MrGXMnq9nrNnzzr9GY6rkvGxTsbHOhkf62R8rHOV+MjELkmSJEluRCZ2SZIkSXIjMrFLkiRJkhuRiV2SJEmS3IhM7JIkSZLkRmRilyRJkiQ3IhN7KaNQKPD390ehUDi7Ki5Jxsc6GR/rZHysk/GxzlXiI3uecwDZ85wkSZJUGLLnuTLIVXo2clUyPtbJ+Fgn42OdjI91rhIfmdhLGVfp2chVyfhYJ+NjnYyPdTI+1rlKfOSteAeQt+IlSZKkwpC34iVJkiRJsiATeymj1Wo5ePAgWq3W2VVxSTI+1sn4WCfjY52Mj3WuEh+Z2CVJkiTJjcjELkmSJEluRCZ2SZIkSXIjMrFLkiRJkhuRiV2SJEmS3EiZSOwHDx5EoVDc89/+/fvNy1y6dIlnn32Wli1b0q5dO+rVq8drr71GcnKyE/dEkiRJkqwrE4n9+++/B8Db25vy5cvn+efp6UmlSpVo0qQJAIcOHaJp06aoVCp27tzJtm3bWL9+Pb/++ivNmjUjISHBmbsjSZIkSQVy+57n0tPTady4MXPnzqVNmzZ55huNRqKioujduzdff/01Op2OBg0acPPmTeLi4vDx8TGX/eeff3jggQfo3r07v//+e6HrIHuekyRJkgpD9jxXCBs3bmTmzJn5JnWAHTt2cPXqVXr37g3AihUrOH36NJ06dbJI6gBt2rQhJiaG9evXs3XrVrvXXZIkSZKKyu0Te8+ePenatWuB82NjYwkJCaFjx46A6UQAIDo6Ot/y3bp1A2Du3Lk2rWdhuUrPRq5Kxsc6GR/rZHysk/GxzlXi4/aJ3RohBCtWrOCxxx5DpVIBcPnyZavLVKxYETBd6TuDSqUiJibGXF/JkoyPdTI+1sn4WCfjY52rxKdM/3Z27dpFXFwcffr0MU/L/oVcvXo132XCw8MBiIuLK3C9SUlJJCUlmT+np6ebf9ZqtXh6eua7nFKpRKVSodfrEULg6emJ0WjMMwSgWq02T1MoFBbl1Gq1eTvW5C6nUqlQKpXodDqsNbnIXU6hUJjram3s4cLuU24l2SelUmkuD7jFPmWXs9XvKffx4y77lJ/i7pO/vz9GoxGtVus2+2Sr35PBYMj3+CnN+2Tr35NarcZoNKJUKou9TyVVphN7bGwsfn5+FrfqGzduzK+//srOnTvzXSY76B4eHgWud9q0aUyaNCnfeSdPnszz7D5bREQEERER3Lx5E41GQ0xMDOnp6Zw9e9Zi+xqNBn9/f5RKJf7+/hblGjduDMDx48et7nvucjExMfj7+3Px4kU0Gk2By+Qu5+/vb67rtWvXClymMPt0t5Lsk06n499//6Vhw4YEBwe7xT5ll7PF7+nu48cd9qkgxdknHx8fPDw8KF++PBcvXnSLfbLl7+m///7j+vXreY6f0rxPtvw9Zf99Va9enaioqGLvU0m5fat4a6pVq0bz5s1ZtmyZedq5c+eoV68eWq2WnTt30rp1a4tlPv74Y95++21iYmI4c+ZMvuvN74q9fv36ACQmJhbYyrEwZ65arZZTp05Ru3Zt1Gq1S5+5Fnaf7laSfdJqtRw5coT69evj7e3tFvuUXc4Wv6e7jx932KeCFGefdDodZ86coU6dOhZ3f0rzPtny95SWlsbJkyfzHD+leZ9s+XvK/vuqVacOAX5+xdqn1NRUAgMDgeK3ii+zV+x79+7lwoULfPTRRxbTa9SowbRp0xg1ahQjRoxg+fLl1K5dm6ysLBYvXsy0adMAaNasWYHrLleuHOXKlTN/TktLM/+sVqvz/YPILffzmbtvLYPpbsHd67m73L22kV+5gh4R3C13ucI+S7rXPuWnuPvk4eFhvppwl32y5e8pv+Mnv3KlaZ+skfuUf7ni7pO14yd3ufzqak1p/T3d1GRxND6ZY1dSOBJ3mwMXbnHfMSOzh7Qo9j6VVJlN7LGxsajVah555JE881588UVq1qzJzJkz6dWrF1WrViUqKopHHnmEZs2a8fvvv5tbx0uSJEnuTwjBleRMjsUnc/RKCsfuJPNrKZl5yh6/kuKEGuYos4l9+fLldO7c2XzL426dO3emc+fOFtPi4uJ44oknCAkJoX///o6opiRJkuRgRqPgYmI6R+OTOXolmeNXUjgan8ztdF2hlk/TGkjX6vFVOyfFlsnEfujQIc6ePcubb75ZpOU++ugjdDod48aNM/cMJEmSJJVeeoORszc0HI1P4diVZI7Fp3D8agqarIKfh+dWMcib+pWCqF8pkDoVfPHUXKddswZ4OSmpQxlN7LGxsXh4eNCzZ89CL7Njxw6+++47mjVrVuQTAkmSJMn5MnUGTl1L5diVFI5eSeZYfDInr6WSpS/cK2ZVy/uaknhkIA3uJPPy/l7m+VqtluPHb6JQKOy1C4VSJhP78uXLadu2LWFhYYUqf+bMGXr37k2NGjXMz+YlSZIk16XJ0nP8iukqPPtq/EyCBoPx3i+CKRVQMzyA+pUCqR9pSuD1KgUS6F24hnbOZrfEfurUKdavX8/27ds5duwYt27dIjk5GT8/P8qXL0/Dhg1p2bIlvXv3platWvaqRh7Hjh3jxIkTjBw5slDl169fzzPPPEP9+vWJjY2lfPnydq6hda7Ss5GrkvGxTsbHOhkf61w1PrfTtOar8KPxpmfi52+lUZiXudUeSmpHBNAgMjDnlnpEID7qgvsqsZClgZun4cZJPBNOULNOP6fHx+bvsf/6669MnTqVv/76C8Dq+4HZtytatmzJO++8w6OPPmrLquTrgw8+YOLEiVy6dInKlSvnWyYpKYn169fz7bffotVqeeedd/JtPV9YcnQ3SZKkkhNCkJBqer3M/Ez8SgrxSRmFWt5X7UG9ioE0iAyiXiXT7fSaFfzx9CjkK2ZGAxxaAjdOwI1TcOMkJF2yLNPrW2g8sIh7lsMW+cJmif3SpUuMHj2a3377DSEE/v7+1KlTh6pVqxIWFoa/vz9eXl7o9Xo0Gg3JycmcOXOGU6dOcfv2bRQKBe3bt2fBggVERUXZokrFkpmZyYcffki9evVo3749kZGRJV6nLRO7Tqfj4sWLREdHF/r9y7JExsc6GR/rZHysc2R8hBBcTswwPQvPdTv9pqZwA6wE+XhaXIU3iAyiank/PJT3eP6dmZKTtCMaQqXGuSsFn1aDjNsFLn673lD8e39R7PjYIl/Y5H7BmjVrGDx4MMHBwbz33nv07NmTxo0bF7oBwaFDh1i3bh2zZ8+mUaNGLFmyxOqIbPbk7e3N5MmTnbLtwsjuy9rZjTNclYyPdTI+95al8CJNayBIpZJxuou9jh+DUfDfDY3pdvqdV8yOXUkhNbNwLdPDA7zMybt+pSAaRAYSWc7Hej0zknIS+I1TOVfhKfE5Zdq/ZpnYFQoIqwuX/smZ5hMC4XUhrDaG8jUxBNR1+nFT4iv2WbNm8cEHHzB58mSeffbZEu2QwWBgzpw5vPfee/z000907969JFVzGfJWvCS5vv2XbvPq0kP8d9PUU6RSAQHengR4q8z/D/T2JNBbZTnNp6Aynnh7Kp3+Je9qsvQGzlzXWFyFn7iaSobOUKjlo4J9aHAneWdfjYcHehe+AlcPweInITX/gb4s1H0MnlxoOe1IrOmKPay2Kcn7hZoSvo04/Yp98eLFLFiwgIMHD1KhQoWSrAowdXU5YsQIHnroIfr27Uv58uVp0aJFidfrTvR6PTdv3iQ0NNTpDTRckYyPdTI+eQkh+HH7ef73+0n0uVpMGwUkZ+hIztABhXuGezeVUpEr8asI8Mp7MhB452Qg98lB7jJeqkI24nKAoh4/6Vo9J66m3knipqvw09dT0RnufT2pUED1UD8aRAaZXy2rVymQcr4FvJWUnmi6+k7I9fz7xkkYvBIq1M8p51/BelL3C7+TtOtA9P155zfsV+CirvL3Vewtnzp1ih9//JHNmzfj7V2Es6VCqFatGr///jsDBw5k9erVBAQE2HT9pZnRaOTatWuEhIQ4uyouScbHOhkfS8npOl6NPcSfx6+bpwWoFQT5epGSqUeTpacQb0cVSG8UJKZpSUwr3HPh/KhVynyTv7WTgcC7yqgK2zjsHqwdP8kZOnMHL8eumLpd/e+GplDxUykV1KqQ0zK9QaSpZbqfVwEp6uYZOL8VEk7mJPC0G/mXvXEyb2L3DgKVT04CD69j+n9YHfAt/t+Gq/x9FTux6/V6fvnlF5sn9WwVKlTg+++/JzExUSZ2SZJs7uDlJMYs3k/c7Zyr8Q41Q3m2gYrWTRqiVqsRQpCmNZCaqSMlQ09qpo7UTD0pmTpSMnM+m6dnZH82Tcs+OSgJrd7ITY220I3G8uPj6XFX8s9O/Pc+YQj09sTfW2XR6OymJotTN5LMXa0evZLM5cTC3dXw9lRSt2Kg6Zl4pSAaRJpapue5M5F2E66cMF1dN3rCct6ZP2HDW4Xb+btbrSsU8H/Hwct9ew8tdmLPHobUnmrUqGH3bUiSVLYIIZiz4wIf/37CfEvYQ6ng9W61GdoqipMnT5jLKhQK/L1U+HupqBhUvO0ZjAJNlj7PyUFq1t0nCzknA7lPGFIy9IV+/lyQDJ2BDJ2BhNSsYq/DFAcPsrQ6bmfG33sBIMBLRf1cV+H1KwVRPdQv5w6CEKYr7UsHLW+f3zgJ6bdMZZQqqNcLVLluwYfXybuxwMicq+6w2qYGbaG1wKdc3rJunNShjPY8J0lS2ZScoeON2MOsP3bNPC0i0JuZTzWhedWQe47nXRweSgVBPp4E+XhCcPHWoTMY0dy5E2C6W3DXnYF7nDCkZOrQFrLb1IJosqzffSjvp6Z+ZBANzK3TA6kc7IuyoNfL1r0Mx1ZYfXUMAKMeEs+ZEnW2Cg3h/jF3bqPfSeDe+Q/oVRbZNbELIfjkk09YuXIl3t7e5tah999/P0OHDqVOnXzOuiRJkuzgcFwSoxfvt7hl3KFWGF8+2ZgQP9fuJtrTQ0mwn5rgEtQzS28o8GQgv0cLKRmmk4TsZVIydObGhRWDvM3JO/t2eoVALxRgunV+4wScznX1HVYbes6wrJBRZz2pl6uScwXu6Ws5zz8Mun1Y7Fi4O7sm9lmzZnH58mW2bt1qfhZvMBjYtm0bH374IVqtlo8++kjecpckyW6EEMzfeZEPfz2B1mC6avVQKnilay1Gtq+Rc0UpBMpjy4netwyP00GmW79KD1AoTf9XqkDhAaE1oeVzlhs5vQGuHTbNz11Weedf7uk1u1o20NKmwYUdd5VV3bXcnZ99ykFgJcttZySZrmoVyruWy/7ZtH9eKg+8/D0IzTVoSVHjmJKWybETJ2h+XwPUKg/4b4upAduZ7HfBT0FWct6FM/MZnzysDqCA4Ohct9Dv3EYPqw1q+Vpwcdk1sS9cuJCtW7da9MDj4eFBx44d6dixI6dOnWLs2LEMHTqUJ554wsqaJEmSii4lU8dby4/w65Gc15sqBHoxY2BTWlbLlVyFgD/eRbVz5r3vllfvmDexn1wH++cXrlIv/G2Z2FOvweL+hVu2QV/o95PltFWj4NSvVhZS5CT5sQcsTwyuHIAlT1ueRJhPCpQWJySK+r3xafosvp53no8rlLBsGGTlk7TvlvgfGPTgkSvlNB0CzYaB2rfg5aRisWtiv379OikpKQUOnFK7dm3WrFnD0KFDqVy5Mvffn887g5IFpVJJREQESqVtXl9xNzI+1pWl+ByNT2b04v1cvJVuntauZihfPtk471XrtSPw76zCrViRz3vlxiI8v1be9bVrLELDuLuXBRD3Wl6YbnsbdaZknJsuw7KnNWsim1sePwqF6co6bk9OGYUSgqvlfYUstKZlUgfwcr+3nVzl76vYib1Xr158/PHH1K1bt8AyjRo1Yvjw4SxduhQvr/xv/3h4eDBjxgyGDh3KmjVriludMkOlUhEREeHsargsGR/rykJ8hBAs3HWJyWuPm2+9KxXwcpdajOoYk39jroqNoN+PEPssNBtq6nHMaDTd4hYGU/I16kEYwT887/IN+0KFeqZy5vK5fs49zTfUclkvf2g04E4Z/Z3yxlw/Z083mhqJ3S0w0jQ9dx3NP99VlxKdVCjzHj+NnoRqHcxdqlK+Jnja5xXo0sBV/r6K3aVsz549+f333xkyZAiTJk3Kd+CWzZs307lzZxo1asTnn39O586dC1xf3bp1OXHiRIHzSzNbdinrKj0buSoZH+vcPT6pmTreWnGEdYdzbr2HBXgxfUAT7q9x7yGX9Zf3cVNVidCwMLeMTx5GIxi0+Z8EWJwcGME7CL13sFsfPyVli78vW+SLYt8vWLJkCZUrV2bXrl3UqlWL1157jcTERIsynTp14pVXXuHw4cN069aNxo0bM3PmTC5fvmxRbvny5SQkJBS3KmWKEAKNRmN1ONyyTMbHOneOz7EryfScucMiqbeNCeW3se3yJnWjMW/HJYCIaIQmLc0t45MvpdJ0he3lb+qNzTfE1OI8IAKCIk0N20KqQ2gM+Ie59fFjC64SnxINAvPNN99w69YtmjVrxttvv83Fixd5/fXXGT9+PD4+PuZyEyZM4KOPPkIIYX7lrWLFilSpUgWNRsOxY8d49tlnmT17dsn3yAXJQWAkyX6EECzefYlJa4+b39VWKGD8Q7UY0ykm7zCdRiOsGwcn1sEz6yy7G5UkJ3P6eOwJCQl07dqVgwcPIoRg0aJFTJw4kczMTCZOnMizzz6Lh4epocnWrVt588032bVrV571tGvXjnXr1rlt17G2TOxGo5H09HR8fX2d3kDDFcn4WOdu8dFk6Xl7xRHWHLpinhbq78X0AY1pExOadwGjAdaMhYN3RuzyDYUX/4EA0yBW7hYfW5Pxsc4W8XHqrXiA8PBwNBoNYOp6cdCgQZw8eZI33niDCRMmUK9ePWJjYwHo0KEDO3fu5Pjx48yePZsPP/yQadOmsX37drZu3eq2Sd3W9Ho9Z8+eRa8vWf/T7krGxzp3is+Jqyn0nLHdIqnfX708v41rW3BSXz06J6kDNB9m0RjOneJjDzI+1rlKfErc+uHuUWw8PT0ZO3Yszz77LJ9//jnPPvssn3zyCZ988gmdOnWiTp06ssc5SZKKTQjBL3suM3HNMbJy3Xp/qVNNxj1UM++tdzAl9VUvwuFfcqZ1eBM6vmnTsbQlyRWU6Ir94sWLZGRkMHr0aMaMGcPHH3/Mtm3bAPDz82PixImcO3eONm3a8PDDD9O1a1cOHDhgk4pLklT2pGXpeXnpId5cccSc1EP91SwY3oqXu9TKP6kb9LDiecuk3vFtePAtmdQlt1SixP6///0Pg8HAc889x7hx42jbti3//vsvffr04fvvvwcgNDSUr776ipMnTxIREUHLli156qmn+O+//2yyA5IklQ2nrqXSc+Z2Vh7I6VClVbUQfh3bjrY187n1DmDQwYoRcDQ2Z1qnd6HjG3aurSQ5T4kSe2xsLO+++y6NGzemZs2atGvXjtdee40VK1ZQvnx5nnjiCfNrbFWrVmX+/Pns37+flJQU6taty5gxY7h+/bpNdkSSJPe1dO9lHv96O+dupAGmC+0xD8awaEQrKgQW0CGKQQexw+HYypxpD02E9q85oMaS5DwlSuweHh489dRT+c7r06cP06ZN47nnniMtLc08vWHDhqxbt45NmzZx6NAhYmJieO+990hNTS1JVSRJckPpWj2vLD3E67GHydSZbr2H+KmZO6wlr3arnTOud35unYNzW3I+d5kM7V62c40lyflKlNgDAgJYsGBBgfMrVarEa6+9xmeffZZnXtu2bdm2bRuLFi1i5cqVVK9evSRVkSTJzZy5nsrjM3ewfH+ceVrLqiH8NrYdHWqF3XsF4XVgUCyo/aHbR/DAWDvWVpJcR4kSe9++fc2t3o0FDILQtm1b/vjjjwLX0bNnTw4fPsznn39ekqqUGQqFAn9/f3NHP5IlGR/rSkt8lu+Lo+fMHZxJ0JinjepYg8XPtSIiqAh9kVdpDS/tg/tHF6p4aYmPs8j4WOcq8SlRBzUpKSk0aNCA+Ph46taty7vvvkvfvn0thmm9cOECHTp04OLFizapcGkke56TpMLJ0BqYuOYoS/fmXKUH+3oy9cnGPFg7n8FXctNlwvWjENXczrWUJPtxes9zAKdOneKhhx7iypUrKBQKgoKC6NixI7Vq1UKr1RIbG0u7du1YtGhRSTZTqsme5xxHxsc6V47P2QQNoxft59T1nPY2zaODmfFUEyoG+VhZElNS/+VpOL8NnvoFajxYrDq4cnxcgYyPdW7R8xyYxlQ/cOAAPXv2RAhBUlISq1at4rPPPmPatGkYDAb+97//lXQz0h2u0rORq5Lxsc5V47PqQDw9Z263SOovdKjOz8+3LkRSz4CfB8DZjWDIgiVPQWrx3rZx1fi4Chkf61wlPiW+Ys9t7969LF26lOPHjwPQvHlzRo0aRXj4PW6huTl5K16S8pepMzBp7TF+3p0z4mM5X0++6H8fD9WtcO8VaNNNSf381jsTFNBzOjQdYp8KS5KducSteOneZGKXpLzO3TDdej95LecqvWmVcsx4qimR5e5xlQ6gTYPFT8KFbXcmKODxr6HJ0/apsCQ5gEvcipccS6vVcvDgQbRarbOr4pJkfKxzlfisPhhPzxnbLZL68+2r88sL9xcuqWdpYFF/y6Tea1aJk7qrxMdVyfhY5yrxKfYgMP/++y9hYWHUqFHDlvWxsG/fPgIDA6lZs6bdtiFJkuNk6gx8sO44i3ddMk8L8jHdeu9crxC33gGyUk1J/dJO02eFEnp/B42esEONJan0KfYVe4MGDRgzZgzXrl2zZX3M4uLiGD16NBEREXZZvyRJjnX+Zhq9v/nHIqnfV7kcv45tW/iknpkCC/taJvU+38ukLkm5FDux+/v7M3nyZB566CFOnz5tyzqxZ88eunbtyjfffCPHaZckN7Du8BUem7GdE1dTzNOebVuNZS/cT1Swb+FXlJEISXca2ik8oO+P0LCfjWsrSaVbiZ6xN2/enM8//5z27dszffp0srKySlSZxMRExo8fz+OPP86PP/5I06ZNS7Q+SZKcK1NnYMKqo4xZfABNlukVoABvFd8NbsaER+uhVhXxKyi4KjyzDoKqQL+foEEf21dakkq5Yj9jz9ajRw9WrFjBY489xpQpU3jmmWfo1q0bbdu2xcvL657LJyQk8Pfff7Ns2TJ+/fVXatasydatW+VzdUkq5S7eSmP04v0cjc+5Sm8UFcTXTzWlckgRrtLvVr4GjNkDnkXoWlaSypASJ3aANm3acPjwYcaMGcPnn3/OF198gVKppHLlylSvXp2goCD8/PxQKpVotVpSUlK4ceMGFy5c4ObNmwAolUreeOMNJk6caNElrSRJpc/vR67yeuxhUrNyOup4pk1V3nq4Dl4qj8KvKD0RLmyHej0tp8ukLkkFskliB4iMjGTlypX88ccffPXVV2zYsIELFy5w4cKFPB3i53513s/Pj2HDhjF+/Hg5wpsklXJZegMf/3aSuf9cME8L8FbxWb9GdG9QsWgrS0+E+T3h2lH5frokFYHdOqiJi4tj8+bN7Nixg3PnznHr1i3S09MpV64cYWFh1KtXj06dOtG+fXt8fUtwW64UkB3USGXBpVvpjPl5P4fjks3TGkaabr1XKV/Ev/G0mzD/cdOgLgAqHxh3EALkWzKSe5M9z5USMrFL7m790Wu8FnuI1MycW+9D74/m7UfqFu3WO4DmhulKPcHUNTUeXjBgMdTsbMMaS5Jrkj3PlUGu0rORq5Lxsc7W8dHqjUxae4yRC/eZk7q/l4qvn2rKpMcbFCOpJ8C8R3OSusobBv7ssKQujx/rZHysc5X4yCt2B5DDtjqOjI91tozP5cR0xvx8gEOXk8zT6lUM5Junm1I1tBjHeOp1mPcY3Dxl+qzygaeWQPWOJapnUcjjxzoZH+tcZdhWmzWekxxDqVSaf+lSXjI+1tkqPn8cu8aryw6RkuvW+6DWVXj3kXp4exbxKh0g5aopqd86Y/rs6WsaV71a+xLXtSjk8WOdjI91rhIfecpVyuh0Os6ePYtOp3N2VVySjI91JY2PzmBkyrrjPL9gnzmp+6k9mD6wCVN6NSxmUr8Ccx/JldT94OllDk/qII+fe5Hxsc5V4iOv2EsZIQQajQb5BCV/Mj7WlSQ+8UkZjFm8nwOXkszT6kQE8M3TTakeVoKrFJU3eN4Z0U3tb0rq0W2Kv74SkMePdTI+1rlKfGRilyTpnjaduM7LSw+RnJFzJTKwZRUmPlbMW++5+YbAkDWw5CnoMgmqtC5hbSWpbJOJXZKkAukMRj7bcIrZf/9nnuar9uDjPg15vHGk7TbkVx6Gr4e7OrOSJKnoZGKXJClfV5IyeOnnA+y7eNs8rU5EAF8/3ZQaJbn1fvsCnFgL94+xTOQyqUuSTdi18dzNmzdJTEzMd97PP/9MRkaGPTcvSVIxbTmZwCPTt1kk9SebV2blqAdKltQT/4M5j8Af78JfH9ugppIk3c1uif2TTz6hUqVKREdH899//+WZ37BhQ7p27cqGDRvsVQVJkopIbzDyv99PMmzuHm6nm56n+3h6MPWJ+/ikXyN81CV4nn7rHMx9FFLiTJ93fQep12xQa0mScrNLYt+2bRtvvfUWer2etLS0fK/aGzRowM8//8zAgQP59ttv7VENSZKK4FpyJgO//5dvt54zT6tVwZ+1Lz1An6ZRJVv5zbOmV9pS4k2ffYJh6BrZ97sk2YFdEvsnn3yCl5cXjz32GMuWLaN58+b5louKiuL111/npZdeYs+ePfaoittRqVTExMSgUsnmEfmR8bGuoPhsPX2Dh6dvY8+FnFvv/ZpFsWr0A8SEB5RsozdOm5J66lXTZ58QGLoWKt5XsvXagTx+rJPxsc5V4mOXrR86dIjdu3fTsGHDe5Zt3749BoOBDz/8kFWrVtmjOm7FVXo2clUyPtbdHR+9wciXG0/z9Zacq3RvTyWTH29A/+aVS77BG6dMt9/TEkyffUNNV+oV6pd83XYgjx/rZHxyGIwGEtITuJx6mUupl7icepnLqZd5tsGz1Pd37vFtl8Tu6+tbqKQOmM9stm/fbo+quB2dTsfFixeJjo7G09PT2dVxOTI+1uWOT2KGgZd+PsDu8zmPymLC/fnm6abUqlDCq3SAhBOmbmLTbpg++4WZrtTD65Z83XYijx/rylp8tAYtcZo4LqdcNifu7H/xmnh0xrw9zNVU1aRWq1pOjY9dEru/vz9ZWVl4eXnds+ymTZsAyMrKskdV3I5CocDf3x+FfDUoXzI+1mXHZ8e5W7yy7Ai30nJGoerTNJIpvRrgq7bB10J2Q7n0m6bPfuF3knqdkq/bjuTxY527x0dn1DHl3ynm5H097TqCovUil2hMdHp87JLYu3Tpwpdffsmbb75ptdzp06f59NNPUSgUhb7CL+tUKhUREbLBUUFkfKxTKD1YfDiZGVvOkt3rpZcq+9Z7lO2+kAIjoWIjOLcZ/CNMST2slm3WbUfy+LHOHeLz1+W/+O2/37icepnhDYfTJbqLeZ6n0pM/L/5Jqjb1nuvx9vAmKiCKqIAoKgdUNv+rWa6mez5jf/XVV6lbty5arZY333wTtVptMV8IwcKFC3n55ZdJTk5GoVAwcuRIe1TF7ej1em7evEloaKjTDx5XJOOTv7QsPRuOXWP+zgscvJxsnl49zI9vnm5KnYhA227Q0xsGLIa146H9axAaY9v124k8fqxz1fjoDDqupF0xX2lfSrlEXGocAsHMh2ZalL2QfIHfL/wOwNnbZy0SO0DlgMocv3UcgCCvIKoEVMmTvCsHVCbMJyzPiXB2fPReeqfGxy5bDg0NZcWKFfTo0YOvvvqKzp07U716dTw8PLh8+TKbNm3i6tWr5o7yH3/8cYYMGWKPqrgdo9HItWvXCAkJcXZVXJKMTw6DUfDPuZus3B/P+mPXSNcaLOb3alyJD3s3xM/LTl9Anj7Q5zv7rNtO5PFjnTPjk6ZLy/Oc+3LqZeJS47iadhWjMOZZxlPpicFowEOZ0/9C5cCcRqGXUi/lWeatlm/h6eFJ5YDKBKqLdsLrKseP3U4p2rVrx+7duxk+fDjLli2zOLPJTuhKpZIXXniBL7/80l7VkKQy5+S1FFbuj2fVwXiup+Rtu+KtUvDOw3UYdH812916j98PBxbAw5+DsoSDwjiREAK90N+7oGRX/179l/3X91sk8MTM/HsxtUZn1JGQnkBF/4rmaU3CmzCz00wqB1QmMiDveAeNwxuXpOouwa73CurVq8e///7Ltm3b+O233zh16hQajYbg4GAaN25M//79iYkpHbfoJMmVJaRmsubgFVbsj+f41ZR8y7SuHsLjjSKI9rhN8/ts+Dw9bi8s6ANZyaBNg16zSl1yT9els/LsShYcX0CnwE40opHF/KG/D0Vr0OLj6YOPyvTPV+Vr/tk8zdP6ND9PP3xUPk7aS9eRok1h/fn1xKXGEegVyIiGIyzm/3nhT5aeXlro9fl7+ue5VZ79r4JfBYuyId4hdKjcwSb74aoc8hCgXbt2tGvXzhGbkqQyI0Nr4I/j11ixP55tZ25gzKfxbky4P72bRNKrSSSR5XzQarUcP56ct2BxXd4NC/tC1p2TiUs7If0W+IfbbhsO8Prfr7M1bisA3sHeeeafSDxBhr7kY1u0imjFD91+sJj27aFv2Ra3DR9PH8Y0HmNxxWgURn46+lOBJxN3n0h4eXg5vUV2pj6TuNQ4i3e7h9QbQpXAKuYy6bp0Jv87GYBqQdXyJPbKAXn7UAjzCaNyQOV8n3eX8yrn9P12JXZN7AcOHMDLy4t69erlmTdjxgz69etHxYoV81lSkqT8GI2Cf/+7xYoD8fx+5Cppdz03Byjvp+ax+yrRp2kkDSOD7PeFd2mXKalntyAOrgpD15W6pA7Qt2Zfc2JXYBkvIQSZ+kybbMfHM+/V+oWUCxy+eRiAZ+o/YzEvU5/JV/u/KvT6lQqlZeLPdSLQLqodg+sNtii/8eJGbmTcwEflQ4eoDgR7B5vn6Y16bmbcNK/H08P0XrYQgqSsJK4nX8/3eXdCRkKeerWq2MoisYf7huPl4UWWIYv41HiMwohSkdMRautKrXlV8ao5iUf5R+Hr6VvoOJR1dkvsL774IrNnz0apVHLw4EHq17fsiadfv3489dRTPPXUUzz33HP2qoYkuYUz11NZcSCe1QfiuZKcN8moVUq61KtAnyaRtK8VhqeHXQduhIs7YVE/0GpMn4OrwTPrIKiEfcrbkRCC/Qn7WXRiERPvn0iQV5B5XofKHehRrQcdK3UkIjXv61xbnthChj7D/C9dn06GLtfPuefp0gssG+mf95luhi7nTsDdt+nT9elF2kejMJKmSyNNl5ZnXn7Pk5ecXMKua7sAiH0s1iKxx2vieXTlo+bPKoUKH5UPeoOejMNFu3txOfWyxWelQsmoxqPw9/QnKiDK1O4q1/lUnZA61Alx7T4PXJldEvuaNWv47jtTa9jshnJ3q1ixIqtWraJevXqcP3+ejz76yB5VkaRS66YmizUHr7DyQDxH4vO/fd6yWgh9mkTSo2FFgnwc1NPVhR2wqD9kJ4+QGqakHljJMdsvIoPRwKZLm5h7bC5Hbh4BTInj+UbPm8soFUo+bf/pnUcVxy2WVygUlPcpb7f6vd/mfV7WvkyGPoMqAVUs5nl7ePNq81fNJw+5TxpynzDcfYKhN+ZtAOirynvFm/vxwt0nFXc/etALPam6e7/fHewVTOVAy1vl94XlHRdgeIPh91yXVDx2SezTpk0jLCyMAQMG8PTTT+e5Ws8WFBTEW2+9xbhx4+jYsSNdu3a1R3XcilKpJCIiAqXSzldkpVRpj0+mzsCfx6+z8kA8W0/fwJDPg/PqoX7m5+aVQ4p2e7LE8Tm/DRY/Abo7V5Lla5o6nwl0vUdqGfoMVp1dxfxj84nTxFnMiz0dy4iGIyxu/4Jzjp9g72CLK+Xc/NX+DK0/tMjr1Bl0ee4klPMql6dcv1r9aBPZhgxdBuW8LecrUFA7uHae9QghiPCLKPD9bn912e1L3lW+fxSioEvqEoiMjGTXrl1ERd37ttzu3btp3bo1Dz30EH/++aetq+IS0tLSzAMnaDQa/Pz8nFwjyZUYjYLdFxJZuT+e345cJTUr79VWsK8nj91Xid5NImlc2UkNhRJOwuyOkH0lF1rLlNRdbOjVWxm3+Pnkz/xy6heSspIs5gV5BfFk7ScZWGcgoT6hzqlgKSaEwCiMFu+FS7Zli3xhlyv2oKCgQiV1MPXUA8hhWwvJVXt+chWlKT7nbmhYuT+elQfiiU/K+8xS7aHkobrh9G4SScfa4ahVJb8KKFF8QmtBo/6wfz6E1TEldRdqKHch+QLzjs9jzdk1aI1ai3mR/pEMqTeEXjG9rDbCKk3HjzMYDAYZHytc5fixy5YDAgJISUkhMPDevfasXbsWKPhZvGRJCIFGo6F8efs98yvNXD0+iWla1h66wooD8Ry6nJRvmebRwfRuGsmjDSsR5Gvb5+Ylio9SCY9+ZeoHvvmz4B9m07oV14GEA8w5Ooe/Lv+VZ8COBuUb8EyDZ+hcpXOhrjJd/fhxNhkf61wlPna5Ff/hhx9y/fp1pk+fbrXcjh076Ny5M1qtlo4dO5pHenM38lZ82ZapM7D5ZAIr9sfz16kE9Pk8N48u70vvJpH0bhJJdHkXOj6EABd8P9hgNLDl8hbmHpvLoRuH8szvENWBZ+o/Q7MKzeT7zVKp4rK34sePH0/9+vXRaDR89NFHeUYDSk5OZvr06Xz88cdkZWWhUCgYP368ParidoxGI+np6fj6+jq9gYYrcpX4CCHYe/E2K/bH8+vhK6Rk5n1uHuTjyaONKtKnaRRNqzjmuXmR4nPqd9j1HQxYBGrXONnQG/UsP72c+cfn5+nn21PpyWM1HmNovaFUL1e9WOt3lePHVcn4WOcq8bFLYvfz8+P333/noYceYuHChTRp0sRiEJg9e/aQlZVlvv3+4osv8thjj9mjKm5Hr9dz9uxZ6tWrl2fUPMn58blwM40VB+JZeSCOy4l5n5t7eih4sHY4fZpG8mCdcLxUjm2EVOj4nPwVlg4Fow4WPwlPLQW18zsIUSqULDq5yCKpB6oDebL2kzxV96kSN4hz9vHj6mR8rHOV+Njt6X7dunU5ePAgL730EsuXL8+3cVxAQADvvvsur732mr2qIUl2l5SuZe3hq6zcH8f+S0n5lmlSpRx9mkTyaKNKBPu5+Bfi8TUQOwyy34XWasCQBTg+safr0i0auykVSobWG8r7O98n0j+SwfUG0zumt+yVTJJysWuzvfDwcH755RcuXrzI+vXr8wwC8/DDDxMUFHTvFUmSi8nSG9hy8gYrD8Sx+WQCOkPe5+aVQ3zo3TiS3k2jqBbqGrey7+nYKogdDuJOV7WRzWDQCvAp59BqHEw4yLxj8zh44yDr+67Hy8PLPO/RGo/ir/bnoSoPoVLKltmSdDeH/FVER0fzwgsvWC1z7tw5atSo4YjqSFKxCCHYfymJlQfiWHvoKskZujxlArxV5ufmzaODS1fDraPLYflzOUk9qgUMWg7ejj35FkLw4a4POZl4EoC159bSr1Y/83wvDy+6Ve3m0DpJUmniMqe7AwYMkO+ySy7p0q10Vt55bn7hVt6+u1VKBR1rh9GnaRSd6oTj7VkKO+84EgsrngNhNH2u3AqejgXve7+yWlJCCIsTIIVCwdD6Q3lr21uolCoS0vMOKiJJUsGcntg1Gg0TJ05k//79zq6KJJklp+v49chVVuyPY+/F2/mWuS8qiD5No3i0UUXK+3vlW6ZUOPQLrBqZk9Sr3A9PLwOvALtu9nbmbZacWsJv//3GL4/+YvGcvFvVbsSlxtGnZh/CfV2nExxJKg2cltjPnj3LrFmzmDNnDsnJNhwfOh8HDx6kSZMm9yy3b98+mjZtCsCtW7f46KOP2LFjB56enly9epWqVavy1ltv8dBDD9m1vpJzaPVGtp6+wYr9cWw6kYDWYMxTJrKcD72aVKJ3kyhiwt2gT+yEE5ZJPfoBUwt4L/vt2+WUy8w7Po/VZ1eTaTCNVLfy7Eqervu0uYyn0pOR9420Wx0kyZ05NLEbjUZWr17NrFmz2Lx5s/l1t7tvxdna999/D4C3t3e+L/unpKQQFhZmTv4XLlygXbt2dOrUib/++gtvb2+MRiOTJ0+mS5cuLFmyhCeeeMJu9bVGoVDg7+9fup7dOlBR4yOE4FBcMiv2x7H20BVup+d9bu7vpeLhhhH0aRpFy6ohKJWlN/Z54hNeFx58BzZPhqrt4Klf7PbO+uEbh5l7bC4bL27M00Pcnmt7LBK7s8i/L+tkfKxzlfjYpee5u129epXvv/+e77//nitXrgB5u5BVKBQYDAabbzs9PZ3GjRszd+5c2rRpk2e+0WgkKiqK3r178/XXXwPQs2dPNmzYQFJSEj4+OUMZCiFo2LAhN27c4MqVK3h4FO5Zqux5zvVcTkxn1QFTP+3/3cw7drWHUkH7mqH0aRpFl3oVSudz86I49AvUfczm76obhZGtl7cy99hc9ifkfdzWNrItz9R/hpYRLZ3+ZShJrsBle57LtnnzZmbNmsWaNWvQ6/UWyTwiIoInn3ySRx55BF9fX3r37m2XOmzcuJGZM2fmm9TB1K3t1atXLba/adMmvL298fb2tiirUCioV68ey5Yt48aNG3l61HMEV+nZyFVZi09Kpo7fDl9lxYF4dp9PzHf5BpGB9GkSxWP3VSIsoBQ/Ny+A0WgkPeU2voHBlvG570mbbifLkMXac2uZd2weF1IuWMxTKVU8Uu0RhtYfSs3gmjbdbknJvy/rZHysc5X42DyxJycnM3fuXL799ltOnz4N5Fyde3h48OijjzJ8+HAefvhhiyveghJvSfXs2dPq/NjYWEJCQujYsaN5WnBwMPHx8WzcuJEuXbpYlD937hzBwcGEhjpnyEdX6dnIVd0dH53ByN+nb7DiQDwbj18nS5/3uXnFIG96NYmkT5NIalawb4MxpxIC47/fotr5Lfphv6IOqWzzTSRlJvHLqV9YfHIxiZmWJ08BngH0r92fp+o8RQW/Cjbfti3Ivy/rZHysc5X42OxW/L59+/jmm2/45ZdfyMgwdaWZverQ0FAGDx7M6tWrOXv2bL7Lx8XFFXqoV1sRQlClShUeeugh5s6da57+4osv8u2331KlShW2bNlC9eqmfqf/+OMPunXrxowZMxgzZkyhtyNvxTuWEIIj8cms2B/P2kNXuJWmzVPGT+1B9wYV6ds0klbVy+NRip+bF8p/W2HzFIjbbfocVgee+Q38bDMK1eXUyyw4voBVZ1eRobfsSjfCL4LBdQfTp2Yf/NVu0OBQkuzI6bfiMzMz+fnnn5k1axb79u0DcpK5QqGgS5cujBgxgl69euHp6cnvv/9e4LocndQBdu3aRVxcHH369LGYPmnSJNauXculS5do06YNP/30E0ajkREjRhQ5qUuOYzAKFuy8wMJdlziboMkzX6mAtjXD6Ns0ki71KuCrdvrbnvZ3aZepYdyFbZbTg6vapOX77czbTPl3ChsvbcQoLO+G1AmpwzP1n6Fr1a54Km07/KwkSQUr9jfb//3f/zF//nySkpKAnIQeFRXFsGHDGD58ONHR0TappL3Exsbi5+dH165dLaaHh4fz119/0b17d86dO8cjjzyCn58fO3fupGHDhvdcb1JSkjkuYGrAl02r1eLpmf+XnFKpRKVSmdsjeHp6YjQa0ev1FsufOnWK2rVro1arUSgUFuWyb/9otXmvUnPLXU6lUqFUKtHpdHkaNeaWu5xCoTDX1WjMe3u7KPt0t+LskxCCj9afYd7Oi3nm1Ynwp9d9lXi0UQTh5ufmxjz77mr7BCX4PV07jHHTZJTnNlrME15BXKnWn6Ae76A2KuDO9ou7T/5qf47cPGKR1O+PuJ/BdQfTsoKpQZzQC7Tk7KcrH3s6nY4zZ85Qp04dlEplmf17Kmif0tLSOHnypPn7xx32yZa/p+zv53r16uHj41PsfSqpYif2mjVrUrlyZW7fNnXeUbVqVWbOnEmPHj1KTevW5cuX06NHjzyN5ABiYmJYuHAhbdu2xWAwkJaWxoABA1i7dq351nxBpk2bxqRJk/Kdd/LkSYuW9rlFREQQERHBzZs30Wg0xMTEkJ6ebvH4wmg0kpSUxOnTp1Eqlfj7+1uUa9y4MQDHjx+3Wsfc5WJiYvD39+fixYtoNHmvdLPlLufv72+u67Vr1wpcpjD7dLfi7NOKE6nMP5Ri/hzq70nfppVpFmokXK0D0rh5+Rw3S9E+QdF/T16pF6h56ReUZ34jd9Mdo6cvCdX7cb16f25qdASfu2DRuKcw+6Q1aknQJhDlHWWxT/1r9Ofrw1/zcPWHGVp/KBmXMiARTiSesMk+geN+T9l/mxkZGVy8eLHM/j0VtE9xcXEW3z/usE+2/D1lfz/fvHmTypUrF3ufSqrEz9h3797Nd999x9KlSwkLC2PYsGEMGzYs31vr9erVu2fgHWXv3r20aNGCxYsXM3DgwDzzV6xYwf/93/+xYMEC/v33X9599110Oh0VKlRgy5Yt1K1bt8B153fFXr9+fQASExMLfGYir9hNirpPqw5e4fUVx8yfH63pyycDW+Pn61Nq9ylbUX9PykOLUf06zvxZqLxRtHwOfeuXMHoH5zl+CrNPWYYsFp1cxJLTS1B7qFn16CpUSpV5nzRZGm5n3KZyucp22SeQV+wl2Sd5xW59n1ztij01NZXAQFNXzsVukyVsJCUlRcyaNUs0a9ZMeHh4iK5du4qlS5cKrVZrLlO3bl1bba7E3njjDaFWq0VycnKeeVu2bBEeHh5i4cKF5mm7du0SUVFRAhA1a9a02K970Wg0AhCA0Gg0Jap3VlaWOHDggMjKyirRetzFX6cSRI23fhXRb6wT0W+sE6MW7hH79u8vu/HR64SY3lSISeWFWPeKEClXLWYX5/jRG/Ti4eUPiwZzG4gGcxuIX8/9autauwz592WdjI91toiPLfKFzV60CwgIYOTIkezdu5d///2X6Ohonn32WSpWrMj48eM5dOiQrTZlE8uXL6dz587mM6PcXnnlFYKCgnjyyZx3e1u2bMnOnTsJDw/nzJkz/Pzzz46srpSPI3HJvLhwH3qj6Wz7/url+aR3A5Sl5FFQiaReh99eh/3zLad7qKDXtzB2PzzyOQQUva+F25mWfeN7KD0YWn8oADWDaxKgduNXAiXJDdjlDfrmzZsze/Zsrl69ykcffcQ///xDkyZNiIuLY8eOHfkuM378eHtUJV+HDh3i7NmzeVrDg+lVgwMHDlCzZk1UKssmCFFRUbz22msActAaJ7t0K51hc3eTrjX1VlgnIoDvhjRDrXLzTjPSE+HP9+Cr+2D3d7DlI9BZvl5G5RZQrkqRVmsURv6O+5vhG4bTd01ftAbLW5o9a/Tku87fsfyx5bSLalfSvZAkyY7s+i3o5+fH888/z+7du9m/fz9PP/00jzzyCFWrVuWNN94wJ8eUlBRWr15tz6pYiI2NxcPDI9/OazIzMxFCcP369XyXzX62XtjuZCXbu6XJYuic3dzUmJJPZDkf5g1vSaC3G79SlZkMWz6GaY1gx1eQ/a546lU4t7nYq9UatKw8s5I+q/swetNo9lzbw42MG/z6368W5bxV3rSJbFNqGsZKUlnmsBd5GzduzKxZs/jiiy/4+eef+fbbb/n8888JCgoiKyuLzMxMR1WF5cuX07ZtW8LCwvLMK1++PM2aNWP//v0cOnSI++67z2L+qVOnAHjsscccUlfJUrpWz/B5ezl/p3/3IB9P5g1vQYXAvG82uAVtGuz6zpTMM5Ms58V0Ng3gEtm0yKtN0aaw6tQqFp1YxM0My3cF/Dz9SNPl7T9fkqTSwSGDwBRk586dfPbZZ6xatcpug8Dc7dixYzRo0ICvvvqKsWPH5lvm4MGDdO7cmcjISFauXGl+vW3fvn10796dgQMHMn369EJvU/Y8Zxt6g5HnF+xj88kEALxUShaNaEXzqiFOrpkd6DJh3xzY9gWk3bCcF/0AdHoXogvXDbNRGEnVppKSlUJiViLrz69n+ZnleXqIC/cJZ1C9QfSr1U8+R5ckJ3F6z3Mldf/997NixQrWrl1L3759HbLN5cuXA1gddKZx48YcOXKEjz/+mB49euDv74+Hhwf+/v7MnDnTolGd5BhCCN5ZedSc1JUKmD6wiXsmdYDb52H9W5B7eNPIZmg7vklcaA1SdKl43jpG/fL1LRZbdGIR2+K2kZyVTLI2meSsZFK1qXmGSc2tZnBNnqn/DD2q9sDTw40fZ0hSGeHUK/bcBgwYwJIlS5xdDbuw5RW7Vqvl+PHjTh9kwNGm/nma6ZvOmD9P6dWAQa3z9mzo6vERQpChzyBFm0JyVrL5/7kTsXl63C4+PH+CiNA7Y6bX7sHJ26fov7Y/AK0iWvFDtx8s1j/l3yn8cuqXQtWlVcVWDKs/jDaVSsezc4PBgNFotPrOcUnpdDpOnz5NrVq1CuwhsiyT8bEud3y8vb2L1Rar1F+x5+auSd3WVCoVMTExeVrsu7PFuy5ZJPUxD8bkm9TBcfHJvr2doc8gws/ylbI91/aw5fIWUrJSSNYmm/6fK3HrjLpCb+dm1/eJaDEG7vTyFaQOMs9L1ibnKR/kFWTxWYGCQK9AgtRBBHkFEaAOoIJXBZ6s+yT1w+rnWd7VGI1GEhMTSUlJISsry+7bE0KgVqu5ePFiqTjZcTQZH+vujo+XlxeBgYGEhIQ4dBjXspMd3ER2N7JlxZ/Hr/PuqiPmz/2bRfFK11oFli9qfHRGXYEJOPtf31p9qRNSx7xMpj6TVotbYRRGKvhWYGN/y/7YTyaeZMHxBUXYy4IlRzUzJ3UwJe4m4U0IUgcRHZj35KZvzb50qtyJQHUggV6BBKgDUCpK5yuARqOR+Ph4MjIyCA4OpmLFivJtFKnUMBgMaDQaEhMTycjIIDIy0mHJXSb2Ukan03Hx4kWio6Pd/lbYvou3eenn/dzpf4aOtcP4qE9Dq1cK2fFRh6rZk7AnJ2HfSda5f07OSiZdf+9+me8Lv88isXurvFEpVGiFlhRtSp7yd1815+aj8iHIw5ugzFSCMjUEGY0EGo0EGowEVWxCUONBBHkFma+wKwdYjpnu6+nL/B7zC1g7VPKvRCX/SgXOL03HT/YXYtWqVR32WMVoNA0OpFarHXqFVVrI+FiXOz5qtRofHx+CgoK4cOECiYmJhIaGOqQeMrGXMkIINBqNXZ8zuoJzNzSMmLeHTJ2pP+ZGUUF8/VRTPD2sf5lkxydRlcj7O9+3SV2Ss/Le8o4KiEJn1BGkDkJv1KNS5vwpNQlvwpQHppgStFcQgepA0/8TTqHe8jGcuWsIVd9QaPcaNB8OnvZ9ba80HT8pKSkEBwc7vK2ELUbXcmcyPtbdHR+1Wk25cuVITU2ViV0quxJSMhny425up5ueRUeX9+WnZ1rg55X/4Xp3YgXLZ9EFUSlV5ivj7KvkQK9AcyLOntYgtEGeZVf3KrhDpcoBlS2vtK8egl/fhDN/WBb0DoIHxkHLF2wyNro7MRgMZGVlUbFiRWdXRZJKzN/fn1u3bmEwGBzyOEkmdsmlpGbqeGbOHuKTTO9Yl/dTM394S0L9vfIt/1/yf7zy1yuMbzqeDpU7mKdX9KvIsAbDLBK3OWHfmeaj8rF/AyC9Fhb1B02ungzV/tB6FNw/GnzK2Xf7pVT2VY98pi65g+zGvEajUSZ2qWzR6o2MXLiP41dNz6191R7MGdaC6PL5v+5x6MYhnv/jedL16by1/S2WPrqUcK9wAEJ9Qnm52csOq3uBVGpo+zKsfwNU3tDyOXhgPPg55pZcaVUaHhVIUlE56riWiV1yCUaj4PXYQ+w4ewsAD6WCr59uSqOocgUuUyu4FlEBUZy+fRqlQsm1tGvmxO4USZdh/zzo+BYoc52VNx8GmmumW+6B8tayJEn2JZs1Si7hk/UnWXXwivnz//o05MHa1pO0j8qHqR2n0rpia5Y+upTmEc3tXc38ZQ+hOqMp/P0ZHF1uOV/lBZ3fl0ldkiSHkFfsktP9tP083/39n/nza91q07955TzlDiYcpH75+hbdnkYHRvN91+8dUs880hNhxzTYNTtntDWArZ9Ag34W759LkiQ5ist882zfvt3ZVSgV3K3nuXWHrzD51+Pmz4NbRzOqYw2LMkZhZPbh2QxdP5Qv9n1hdX0OiU9BQ6gC1HkUnpjvsknd3Y4fW8vuLcwdelXT6/Vs27aNcePG8cgjj9hknbnjc/z4cT755BNat27t1t/fer2eHTt28Oabb/Lggw9aLesqx4/L/HUPGjSICxcuOLsaLs+dep7bee4WL/9yiOz2JF3rVeD9nvUt/iiSs5J5e/vb/B33N2Aa5KRlREs6VemU7zrtGh9tGuyebUrmGbct59V4CDq9A5HN7LNtG3Gn48ceFAqF27TE/+abb1iwYAF79+6lWTPbHJfZ8fnuu+/YtGkTy5YtA0zJz13NmTOHFStWsH79eqKj8+/KOpurHD8ucVmRlpbG1atXnV2NUkGn03H27Fl0usL3N+6KTl5L4fkFe9EaTK81NY8OZvrAJngoc5L6sVvHeHLdk+akDtA1uiutKrYqcL12jc/qMbDxfcukHv0ADPsdBq9w+aQO7nP82IvRaCQzM9MtOmEZO3YsH3zwgU3XmR2f5557jqVLlxIS4qajK+by3HPP8eWXXxaqrKscP8W+Yt+2bRtbtmwpcQW0Wi1//PGHW5/x2ZJCocDf39/pt3pK4kpSBs/8tIfUTNPvPCbcnx+GNsfb03SmK4Qg9kwsH+/62Dxgikqh4uXmLzOo7iCr+27X+Nw/Go6tMP0c2Qw6TYDqHaEU/S7c4fixp+wrLneJj4+Pj03Xd3d8AgICSExMtOk2XJG3d+F6hHSV46fYib1ixYpMmTIFg8FQ4koIIZweiNJCpVIRERFx74IuKildy9CfdnMtJROACoFezBveknK+pm5DM/QZTPl3CmvOrTEvE+4TzucdP6dJeJN7rt8m8TEa4EgsVO8AAbnWFdUc2rwEVdpA7R6lKqFnK+3Hj70pFAqX70PfmWR8rHOV+BT7VnxMTAzDhw9HCFHif1Lh6fV6rl27VirvcGTqDDw3fy9nEjQABHipmDusJZHlTFcVF1MuMui3QRZJvVVEK5Y+trRQSR1KGB+jEY6vhlltYOXzsG1q3jJdp0Cdh0tlUofSffw4ghACnU4nv5cKIONjnavEp0TP2CdMmICPjw979+7FaDQW619ycjIzZsyw1f64PaPRyLVr15z+DKeoDEbB+CUH2XPB9Hza00PBd0OaUbdiIAAbL25kwLoBnL592rzMcw2f47su31Hep3yht1Os+AgBpzfA7A6wdAjcOGmavm+OqdMZN1Jajx9HcZUvZnswGAx89NFHVK1aFW9vb5o1a8bq1ZZjHgghWLhwIW3btqV79+7UqVOHli1bsmrVKvP8wsTnXuvJLS4ujqlTpzJ1qulEeunSpTRq1Ag/Pz969OhRYPurkydPMmjQILp06ULLli2pX78+U6dORavV5im7bt06BgwYQJcuXQgLC+Pxxx/n6NGj+a73+vXrjBw5kmbNmtGuXTu6du1aYNn89tsljh9RQq+//rq4cOFCSVcjAgMDS7wOV6XRaAQgAKHRaEq0rqysLHHgwAGRlZVlo9rZn9FoFBNWHRHRb6wz/1t9MF4IIYTWoBWf7f5MNJjbwPzv/sX3i78u/VWsbRU5Puf+EuL7zkJMDLT893ltIXb/IISu9MS5MErL8ZOVlSWOHz/u8HoaDAaRlpYmDAaDQ7drL1u2bBGAaNasmXjqqaeEj4+PqFKlivDw8BCAUCgU4qeffjKXHz16tADE7t27zdOeeeYZoVQqxbZt2/LEJzo6WgBiy5YtFtu913qyDR482FyXoUOHinfeeUf4+PiIihUrmr8zO3bsmGe/1qxZI0JDQ8WmTZvybLNnz54WZT/++GPRr18/odVqhRBCnDlzRoSEhAg/Pz+xc+dOi7JnzpwRFStWFK+88orQ6/XmaTExMQIQ0dHRVuNd0PFTlOPZFvmixK+7vfnmm8TGxvLcc8+VaD33ej9QKr1mbT3H/J0XzZ/ffaQuPe+rxI30G7y69VX2J+w3z6sbUpepHacSFRBl30pd3g2bJ8P5vy2n+4ZCu5fvDKFq24ZHku01nfwnGdqSt/OxJADnPGrxUXuwf0IXm6/3yJEjPPLII9y6dQsfHx8uXrxInz592L9/P2PGjKFHjx54eHjwzTffAFCjRk5fEn379mXu3LksXLiQNm3a3HNbN27cuOd62rZtC8D8+fOpWrUqkydPZvXq1YwaNYqEhAT8/f1ZsGABQ4YM4a+//uLq1avmkf5OnTrFgAEDmDx5Mp065bz2OnjwYL7++mvWrFnDjRs3CAsLY+vWrUyaNInLly+bn33HxMTw7LPP8tlnnzFixAjz1bhOp6Nv374EBwfz2Wefmdt9xcTE8MEHH/DUU08VO/6OVuLEHhwcXOKkDuR7i0Yq/Zbvi+PT9afMn0e0rcaIdtXZc20Pr219jVuZt8zz+tbsy1ut3sLLI/+R3Gzm4M+waqTlNO8gaDMWWo2UQ6iWIhlaAxk6Wyd291OrVi0mTZpk/hwdHc3ixYupW7cu6enpLFq0iHHjxvHggw+SlZVFQECAuWx2vweXLl0q1LaCg4OLtJ5q1aoB0KhRIz788EPz9EGDBjFq1Cg0Gg0XLlwwJ/YJEyZgMBh48cUXLdbTqlUrJk6ciMFgICwsDIBJkybRpk2bPOOgt2zZEoBjx45x8uRJ6tSpw6JFizh8+DBTp07N05i7UaNGhdp3V+EyHdRI7mfr6Ru8sfyw+XPP+yrx9sN1mXt0LtP2T8MgTF/IXh5evNv6XXrF9HJMxWr3MCXyzOQ7Q6i+CPePkUOolkI+ant0BuLcK3Z7KF8+bzuV2rVr06ZNG3bs2MHu3btRqVRs2rTJPF8IwebNm/n2228BSE9PL9S2irqe7CR6dzJVKBSUL18ejUZDVlYWABkZGaxZs4aqVavm+yrf+++/b/45OTmZrVu3Eh4eTseOHS3KZWVlmTubSUhIoE6dOixZsgSApk2b5lmvn1/+I0y6KpnYJbs4EpfMiwv3oTeaGpG0qVGez/o3QqlUkJSVZE7qlQMq82XHL6kdUts+FUn8D7I0UDHXGbdPOWj/OqRehbb/J4dQLcVsfds6u4MRb29vlC7aLbAtdejQgR07dnD7dk6nS3q9nvnz5/P333/Tt29fRo4cSWxsbJHXbav15Hbq1CmysrLyPVG525kzZzAajXTo0MGctK3Zv9/0SNAdXgeViV2yuUu30hk2dzfpd5591okI4NvBzfBSma5GxjQZw5GbR/D39GdK2ykEqAOsra54UuLhny/hwEKoeB88t9nyFbU2Y2y/TUkqZaKiTG1ZAgNNb6ecOXOGPn368Mgjj/DTTz+hVCr566+/irxeW63nbmlpaUDhHgtk964YHx9fqHVnn9zcunXrHiVdn0NPSZctW8b8+fMduUm3o1QqiYiIcNmriVuaLIb8tIubGtMrJ5HlfPh6UF0CvXM6bVApVUzvNJ1pD06zeVJXpt+g5tkf8JzV0jQ2ujDAlf1w6nebbqe0cvXjx9myOxgpKx1mpaamAtCsWTM0Gg1du3ZFpVLxv//9L99jpDDxKcx6iis83DSUc1xcHAcOHMi3jBCCGzdumE9a9u3bZ97P/Jw+bXrFtly5coDppKS4XOX4cehf99ixYxk+fLgjN+l2snsOc8XRudK1eobP28uFW6ZnaIG+0KrlJsZvG45Gq7Eo6+fpZ/uDP24vqln343d0AQpD9rusCtMQqmF2utVfyrjy8eMKXOWL2VFOnDiBh4cHTz75JCtWrODChQtUrVrVokzu98ILE5/CrKe4YmJiqFChAgCvv/56vv0xTJ06lWvXrlG5cmViYmLIyMjg008/zXd9GzduZN26dQA88MADACxcuLDY9XOV48fhp+3C2S/ul3Ku2nOY3mBkzOIDHLqcBICXSknDJiv58/IaLqRc4L1/3rPv7z7lCix5CrKSc6bVeRRe3AH9foTyNQpetgxx1ePHVQhX6WDEAZKSkli2bBn/93//R/Xq1blx4wYAmzdv5tixY4Cps5bp06cDpkZm2VfD2fHJL06FWU/29sH6yHDZjeayE7hCoWD8+PGAKSkPHjzY3IFNSkoK77zzDhcuXKBhw4aA6WIS4MMPP+Tdd99FozFdYBgMBn766Sdef/11nn/+eYuymzZtYseOHRb1yL71n718QVzm+CnW2+/FFBERIZRKpSM36RJs2UGNVqsVZ86cMXe24AqMRqN4bdlBc+cz1d5cJ9YfvSr+vfKvaDSvkWgwt4H4Ys8XQm/Q26cC2nQhvutg7lxG+2ltobvwr322Vcq54vGTH2d2UJORkeE2HdScOHFCeHp6iuDgYHH06FHz9JSUFNGzZ0/xxBNPmI+FPXv2CIVCIQChUqlEdHS0qFatmvjzzz/N318RERHio48+EgaDQWRmZgofHx8BiF9++cW87sKu57PPPhNCCDFy5EgBiMqVK1v8vk+dOiWUSqUAxBdffGGertfrRc+ePc3rUiqVonz58kKhUIj27duL9PR0c1mdTic6depkLuvl5SWqVq0qfHx8RIUKFcTp06ct4jVu3DgBiKCgIDF9+nSxf/9+sWLFCtGhQwfzOnr16iXWrVuXb7wLOn4c3UGNTOwOYMvE7oq++OOURa9yC3bm9EQ4/9h8sfHCRvtt3GgUYtmwnB7jplQU4uoR+21PcghnJXZ3dOTIEfHiiy+KmJgYcd9994kePXqIxx9/XCxZsiRP2R9//FFUrlxZhIaGiueff14kJCQIIYQYMWKECAwMFOPHjxdGo1EsXrzYImHGxMSIzz77zPz9Vtj1NG3a1LwOQFSqVEn89ttvYs6cOeaThuzk/fTTT5vrqdfrxdSpU0WdOnWEWq0W1apVE++//77IzMzMs08ZGRliwoQJolq1asLT01NUqlRJPP/88yI+Pj5PWaPRKGbNmiXq168vvLy8RMWKFcXo0aPFiRMnRJMmTcTHH38sTpw4UeTfgaMTu0IIx90zqFixIgkJCTYZEa40SUtLM3fOoNFoSvROpNFoJD09HV9fX5doALVo10XeWXkUhYcGpc8lRrXsyStdHfg8+8oB+P4hUyM5wPjEAtKrdHKZ+LgaVzt+CqLVajl37hw1atRArVY7bLtCCIxGI0ql0unPSV2RjI91BcWnKMezLfKF6/5lS/nS6/WcPXvWJZ6R/nn8OhNWHcXD5wK+1abjV3kxXZuUvIFMkVRqAoNXgk8wPPgu+pjuLhMfV+RKx48rEkKQlZXl/GekLkrGxzpXiY9Dm8bef//9Fh0hSKXXvou3eennfXiU245Xhd9QKIwI4O3tb7Pq8VV4KO3Tg1a+qneAF3eaxk6/8+6qJElSWeXQxL5ixQpHbk6yk7MJGobP3wbhS/AOPGKeHukfySftP3FsUs8WWNHx25QkSXJBDknsKSkpnD9/noyMDEJCQoiJiXHp53tSwRJSMhk0fzW6Cj/i6XXDPL1jVEemtJ1CkFeQfStg0MGK56H1KKjcwr7bkiRJKoXsml2XLVtGq1atCAkJoWnTpjzwwAPUrVuXcuXKMWDAAHbt2mXPzUs2lpqpo//Cr9GU/wKPO0ldiZJxTcfxVaev7J/UAX5/HY6tgLkPw6F79/8sSZJU1tgtsT/33HMMGDCAvXv3YjQaEaZX6xBCoNFoWLp0KW3atOH555+3SY9Ekn1psjJ5bPHLJPrNRaE0PccO9CzH7K6zGdFwBEqFA+7A7PkB9v5k+tmgBZG31ylJkqSyzi634r/55ht+/PFHADw9PenVqxedOnWiSpUqqNVqbt++zYkTJ1i9ejU//PAD58+f548//pCvT7iouJR4nlg1ilSP/8zTqvnX5/vuX1HBr4JjKnH+b/jt9ZzP94+Bxk85ZtuSJEmliF0S+9dffw1ApUqV+O233wocpH7ChAmsWrWKYcOGMX36dMaNG2eP6rgVhUKBv7+/w06CtsdvZ9ym19CKnK4UW5XvxayH38NT6WllSRtKPA9Lh5jfVSemM3T5IN+ijo5PaSPjc2+y/Y91Mj7WuUJ87JLYz58/j0KhYOHChQUm9Wy9evVCqVQyYcIEmdgLwdPTk5iYGLtvx2A08O3hb/n20HeYOkECYVDTtcJYpj4y1O7bN8tMgZ8HQsad1yTL14S+P0IBLe8dFZ/SSsbHOqVSibe3t7Or4bJkfKxzlfjY5dSiatWqVKhQgY4dOxaqfM+ePc0DAkjWGY1GNBpNvqMa2crtzNuM2jSKbw99S3ZSN2RWoHPQx3zx8BC7bTcPo9HUAv7GCdNn7yAYuAR8yllZxP7xKc1kfKwTQmAwGJzewYirkvGxzlXiY5fEPmTIkCI3iMvuQi8/gwYNKmmV3Ia9ew47e/ssT6x7gn+u/GOepktuQhufSXzRu4tjb+Fungyn74yjrlBCvzkQav1qU/asZp2Mj3Wu0nOYq5Lxsc5V4mOXxD5u3DgiIiL47bffClX+119/pXnz5vnOy8rKYvny5basXqmmVqtp3Lix3frPruBXAYTpCY0wepB5tRf1PV9g5sDWeCgdmNTTE+HAgpzP3T6CmIfuuZi941PayfhYp1QqXb4ffWeS8bHOVeJjl2fsZ8+eZcqUKYwaNYoPP/yQypUrF1j28OHDfPDBB8yYMYO///7bYl5aWhrLli2Tr8M5UEq6iqTzAzCUm0fmlSeoHliXH4e2wNvTwb3J+YbAc1tMz9cr3QetRjp2+5IkSaWUXUZ369SpE1u3brXpOkvziHC2HN1Nq9Vy/Phx6tWrZ5Orrsupl6nkVwkPpQdJ6Vr6f7uTMwkawEiFQB9WjHqAyHI+Jd5OsWnTQKkClVfhits4Pu6mtMTHWaO7GY1GMjMz8fb2dvpVlyuS8bGuoPi4xehugwcPtuiQpqT/JPtYf349fdf0ZdahWWTqDDw3f++dpA4BXmrmDmvp3KQOoPYrdFKXJEmS7HQrvl+/fowbN46PP/6YunXr4uFRvNu4aWlpLF26lAULFty7sFQkBxIO8NrfrwHw3eHv2HbEjz0XwgFQeyj5bkgz6lYMdFyFhIA1YyCyOTQf5rjtSpIkuRm7JPaAgABGjhzJ6NGjS7yubt26ycZzdtA4rDGPVn+Udf+tI9ijBrtP5twe+uKJ+2hTI9SxFdrxFRxYaPqXcAJ6fAKyExVJkqQis9vobq+//vq9CxWCh4eHHO7VDhQKBRNaTyAhMZBN/9Yzt4R/95G6PHZfJcdW5vQG2Ph+zmefYJnUJUmSislurR9CQ01XfEIINm3axAcffMDo0aMZP348X331FcePHy/0urp06WKvapYJRmFkztE5XEu7ZjH998OJbNrZyJzUn2tXjRHtqju2cgknIfZZsjvCoW5P6PCGY+sgSVKxjRgxgoiICI4cOVJgmVWrVtGnTx9q1KhBpUqVGDt2LOnp6Q6sZdli1/HYt2zZwsiRIzl79my+87t27co333xDtWrV7FmNMi05K5m3tr3FtvhtbL60mZ+6/4Sn0pO/TiXwxvLD5nI976vEWz3qOrZy6Ynw8wDQppo+V2gIvb8F2dpWkkqNn3/+mfT0dDZs2EDDhg3zzF+xYgWTJ09mz549pKen07x5c2bMmEGtWrUYM2aME2rs/uz2Dbp8+XK6devG2bNnC2ztvmHDBho3bszOnTvtVY0y7djNYzyx9gm2xW8D4OCNg/z6368ciUtm1KL96I2mq+Q2NcrzWf9GKB3ZAY1BB8uegdvnTZ99Q2HgYlMreEmSSo133nmH9u3b88QTT+SZZzQaefXVV+natSsqlYrAwECWL1/OkCFDePjhh51Q27LBLu+xx8fHU7t2bdLT0wkLC2Pw4MF069aN+vXrExISQkpKClevXmXz5s388MMPXL9+nZMnT5pv37sbW77HXhhCCJadXsb/dv8PndE0drpKoeKV5q/QNrwX/b7dyU2NqdOfuhUDWfpCawK8HTRSW7bfXofd35l+VnrC0LUQfb9j6yC5LGe9xy7Z1v79+2nWrBkTJ07k/fffd3Z1nMbR77Hb5Vb8F198QWZmJpMmTeKNN97IsyPe3t6Eh4dz3333MW7cOF544QU+/fRTPv30U3tUp0zJ0Gcw5d8prDm3xjwt3CecLzp+QWXfuvSd9Y85qUeW82HusBaOT+r75uYkdYBHp8qkLklu6MCBA86uQplkl1vxGzZs4JNPPmHChAn3PDtRKpVMmzaNjRs32qMqbker1XLw4MF8u9m9mHKRp3972iKpt4poxdLHllKrXAOGz93DhVumBivlfD2ZN7wlFQIdPMSg0QgHf8753OpFaGq7EeOsxUeS8bkXo9FIenq6HP2uAEWNz82bN+1co/zpdDqnNM5zlePHLon92rVrjB07ttDl/fz80Gg09qiK21GpVMTExKBSWd5s2XhxIwPWDeDM7TPmac81fI7vunxHoDqY0Yv2cyguGQAvlZIfhzYnJrzgEfXsRqmEIaug4RNQ/UHoOsWmqy8oPpKJjI91CoUCLy8vx45iaCdvv/02ISEhKBQKqlatap7+1VdfERkZiUKhQKFQMHfuXPO8M2fOMHnyZHOnYN988w01a9YkICCAgQMHotFoLOJjNBrZuHEjgwYN4pNPPrHYRseOHZk1axYAc+fOpWPHjnTs2JHPPvvMop4HDx7kySefpF27drRo0YKqVasyYsSIfBtdp6enM2fOHMaPHw/A1KlTKV++PF27dsVgMHD48GFeeeUVIiMj2bZtG//99x9Dhw4lLCyMkJAQRowYYU74S5YsoU2bNvj7+xMVFcUXX3xR4pi7zPEj7KBWrVpFKn/lyhURGhpqj6q4BI1GIzC9zyU0Go1N1601aMVnuz8TDeY2MP9rs7iN2Hp5qxBCCKPRKF5bdlBEv7FORL+xTlR7c51Yf/SqTetQLEajEFlpzq6F5KKysrLE8ePHRVZWlrOrUqrNmTNHACI6Otpiuk6nE1WqVBGAmDNnjkhOThY9e/Y0f0+9++67YsiQISIgIECEh4ebpz/zzDPmdRw8eFC88cYbwsvLSwBi4sSJebY/ceLEAucJIcSiRYuEWq0W8+bNM0/bu3evCA8PF35+fuK3334TQgih1WrFiy++KAICAgQgOnToIGbMmCFUKpW5brt37xavvvqq8PDwEIAYMWKEeOqpp8TmzZvF9u3bRYsWLQQgxo0bJ4YPHy4mTJgg9uzZI1auXCkiIiIEINavX1/imOenKMezLfKFXU7bAwMDOXv2LDEx1sfOBlNDr1GjRlGvXj17VMXt6HQ6Ll68SHR0NEm6JF7d+ir7E/ab59cNqcvUjlOJCogC4Ms/T7N0b5x5/gePN6Bb/QjHVjq7fWbus1iFAtS+Nt9U7vh4ejq47UAp4Jbx+fsz2Da1cGWfWAA1O+d81qbBZznfU8L8XwV5rrmq3A+D7+osa/1bpjYjhTHsN6jUJOdz0iX4ulXO53YvQ/vXCreuQsp9pZ6bSqWiatWqXLp0CTB9Z69evZohQ4awYMECvvvuO9555x2+//571Go1kydP5r333mPZsmXMmDEDX19f7rvvPu677z7OnDlTrE7EDh8+zLBhw3jiiScYMiTncVyzZs345ptv6NevH08++SRHjhwhOjqar7/+mnLlyvHxxx/z33//cePGDZKSknjttde4du0aTZs2pUWLFvz111/s3bsXpVLJokWLzOudNm0aDzzwAF999RUbN27koYdMw0A3b96cy5cvM3bsWFauXEm3bt2KvC/ZjEYjWq0WtVrt1EFy7LLlPn368PTTT3Pjxg2r5f755x/atGnDmjVrGDx4sD2q4naEEGg0GvZe30v/tf0tknq/Wv1Y8PACc1JftOsi0zfn3M56qVMMg1pHO7zObPkI1rwEevs/182Oj5CDB+XLLeNj0IMuvXD/RD6jROaar9Clo9BloMhvWX1WPtvWFmHbdz13FcJyvkFvn/gUIL/bxdl9ivTo0YNx48aZ20iNHGkaNjktLY3r169bLBMQEFCs7X/wwQdotVp69+6dZ17v3r2JjIwkNTWVzz//3Fzfdu3aAaYeSSdOnIifnx/ffPMNK1asMI9Jkt2K/P77LRvk1q9f3/xzdlLPVqtWLQDziU5JOPv5OtipVfy4ceOYPXs21atXp3///rRu3ZoKFSqgUqm4desWR44cYf369ebe51q0aMGzzz5rj6q4HSEE6xLWEXs4FsOdLykvDy8mtJ7A4zGPm8v9cewaE1YdNX/u3yyKl7vUcnh9OboC/r7ztsOtszBouXxXXbItDxV4FvLujyKfAalyLWv1ij2/UQY91EXY9l3XUQqF5bIezm/3kJ3s7076YWFh5p9t0fBSr9ezfv16gHzv7CqVSp544gm+/PJL/vjjD/N0Hx/TaJPR0dFFviLOfoUsP15ept9tZmZmkdbpquxyJPn6+vL777/TpUsX5s6dy7x58/ItJ4SgcePGrF271vmNDUqJ93e9z7qr68yfqwRUYWrHqdQOqW2etu/ibV76+QB3+p+hY+0wPurT0PExvnIQVo3K+RxctfBfgpJUWO1fK/4tbLUfvHPV/FHkGk9bUZjE0f1j07/iKFfFYttlyc2bN0lLSwMoMEHXqVMHsM1VNFCoUUZd4WrbFuz2EKBOnTocOnSIF154AS8vrzy9zoWEhPD++++zc+dOi7NByboHox40//xQlYdY8ugSi6R+NkHDs/P2kKU3HaD3RQXxzdNN8fRw8POe1Ouw5CnQZ5g+R7WAR6fJwV0kSbJo3xEXF5dvmUqVTINRyTc4is6uEQsJCWHWrFl8+eWX7N69m6tXr+Lp6UnVqlVp3LixUxsXlFYdozrSM7wn1StVZ3ij4RZX4ddTMhn6026S0k29zVUt78uPz7TAV+3gPwx9FvwyCFLiTZ8DI+HJReDp4HfmJUlySSEhIYSGhnLz5k2OHz9O9+7d85RJSUkBcq7cpcIr0Td+amoqGRkZZGZmmp9NZDdCyM3b25v27duXZFNSLv0r9qde3XoWST01U8czc/YQn2S6Qg71VzNveEtC/fN5LmhPQsC6/4O43abPKh8YsBgCKji2HpIkmb8jkpOT88zT6UwXAM5oSKlQKOjVqxc//PADixYt4uWXX85T5r///gOgb9++jq5eqVeiS+agoCAqVqxItWrVePzxx/nll19sVS+pCLR6IyMX7uPEVdMZrq/ag5+eaUF0eSc0Uvv3GziY84oJvb6GSo0dXw9JkszjbyQlJfHTTz8Bppbtr776KvHxpjtqx44dM5fX6/NvmZ+VlfNGwN3PobNPDPI7QUhNNY3cmH0Skds777xDYGAg+/fvZ/v27XnmL1myhCpVqjBqVE47nextW2vAl70Pd9czIyPD/PPdjeSyl3GXt0VKfC+8Ro0a/P3335w4cYIJEybYok6SFXf3HGY0Cl6LPcSOs7dM85UKvnm6KY2iyjm+cmc3wh/v5nxu/xo0cOzZtuxZzToZH+tcpucwG6lbt675Vvazzz5LhQoVCAsLQ61W07mz6X3+mTNn8vrrryOEYP9+0+uzp06dslhP7sR74sQJy0eAd15/u/s1OL1ezz///APAvn378tStatWqxMbG4ufnx6BBg8xvSYFpvJGrV6+ycuVKAgMDzdN37zbdCTx27BhXrlzJs86UlBROnjwJYP5/tq1bt5p/3rJli8W8Xbt2AXD69OkS9YLqMsdPsbq1uUOhUIgdO3aUZBVlgj17nvvw1+PmXuWi31gnlu29bNP1F8nvbwoxMdD07+enhDAYnFcXqVSTPc/ZzoULF0SvXr1EQECAqF27tvjhhx+EEEJMmTJFfPHFFyIxMVGkpqaae6LL/letWjVx4MABMXnyZOHp6WmerlarxRtvvCF27NghRo0aZe79zc/PT7z11lvi/Pnz4qOPPjL35pb9r3LlyqJ379556nfu3DkxbNgwUblyZdGqVSvx4IMPihdeeEHExcWZyyQkJIjq1atbrM/X11c8/PDD5jI//fSTCA0NtSjTqFEjcevWLTFs2DCLXurUarXo16+fEEKImjVrWiwTHBwsZs+ebdPfgaN7nivRsK2+vr4262g/IyPD/I6iu7HlsK25ew6bvyuOyetyznJf61ab0Q/eu7c/uxECdn0LBxfDsN/By/F90btlz2o2VFri46xhW12l5zBXJeNjXUHxcfSwrSX6zdhy/PTRo0fbbF3uTKFQ4O/vz29Hr1kk9cGtoxnVsYYTa4bpVbbWL8Jzm52S1E1VMMXH6bfCXJSMj3UKhQIPDw8ZnwLI+FjnKvEp0YM2b2/bvb4kx+0tHJVKxX9pKl6LzYlXt/oVeL9nfeccTAZ93h6zPJx3JahSqYiIcHBf+KWIjI91CoXCpe9kOJuMj3WuEp8SJfb09HS2bdtWopaEGo2GTZs2cfjw4ZJUpcw4Fneb5+btQWswtfhsHh3MVwOa4KF0QlLfvwD2zTG9ox5Y0fHbz4der+fmzZuEhobKBmL5kPGxTgiBXq9HpVI5/arLFcn4WOcq8SnRX/aVK1fo2LGjjaoi3Ut8UgbD5u0jTWtK6jHh/vwwtDnenvfuKtHmLv1rel/dqIPZHWH47xBS3fH1uIvRaOTatWuEhIQ4uyouScbHOiEEOp3OJW6nuiIZH+tcJT4lPmUvydV6bvIgsU5vMPLs3D0kpJreJw0P8GLe8JaU83VcwyKzpMumnuWMd95NDa0JQZUdXw9JkiQpjxIl9oCAAPr06VPs5Y1GI8nJyezatYuEhISSVMXtqTyU/F+XWoz9+QAeCsEPg5sQWc4JbxFo02DJQEi7MyRvcDV4Yr5Tn6tLkiRJOUqU2MPDw5kzZ06JK6HRaKhe3fm3cV1dt/oRzHumGWfOnadORPHGQC4RIWDVi3DtiOmzOgAG/gy+8rauJEmSqyhRYrfVEHf+/v6yL/lCalqlHN4aB/f/nm3rp3B89Z0PCuj7A4TXdU5dJEmSpHyV6D32pKQkG1UDXnnlFZutS7KD46vhr49yPneeCLXzjsgkSZIkOVeJEvvt27fNAwmU1P3332+T9eTn4MGDKBSKe/7L7if58ccfv2fZnj172q2+LufaEVg5MudzwyfggfFOq44kSZJUsBK3ip80aRKzZ8+2RV3s5vvvvwdMHerk1z1fSkoKYWFhNGnShKtXr/Lbb7+hUCgoV65cnm4T9Xo9ycnJPPLIIw6p+92USiURERGO7c4x4QQY7oymVKkp9Jxu6mXOBTklPqWIjI912R2MyLd08ifjY52rxKfEf90//vgjjRs35ssvv3TJTmbS09P5888/2bFjBxkZGdy8edPiX0JCAqGhofTq1QuFQsGcOXMYMWIEycnJJCYm5in/8ccfo1Qq6dWrl1P2J7vnMId2LtLoCRiyGio0MI2t7um6ffo7JT6liIyPda7yxeyqZHysc5X4lOive/r06WRkZJCRkUFCQgIbNmygUaNGtqqbTWzcuJGZM2fSpk2bfOfv2LGDq1ev0rt3bwCuXbvG119/XeAVTWxsLPfffz8VKlSwW52tcVrPYVXbwgvbwMWv9GTPatbJ+FjnKj2HuSoZH+tcJT4l+sseM2aMrephN/d6Fh4bG0tISIi5B73p06cXWPbmzZts3bqVTz/91JZVLBIhBBqNhvLly9t3Q7qMvFfmLp7UwYHxKaVkfKwTQmAwGJzec5irkvGxzlXi4/rf1HYkhGDFihU89thjhbp6WbVqFQaDoUSd8pSUp6cnMTEx9h1o4NwWmN7E1G1sKeOQ+JRiMj7WKZVKvL29ZRuEAsj4WOcq8SnTv51du3YRFxdX6EQdGxtLkyZNqFq1qn0rZoXRaESj0disD4E8bp2DZUMh9SrMfRTObbbPduzE7vEp5WR8rMu+4rJVV9nuRsbHOleJT5l+yBYbG4ufnx9du3a9Z9nbt2+zefNm3nvvvXuWTUpKsnjHPz093fyzVqst8GpJqVSiUqnQ6/UIIfD09MRoNKLX6y2WP3XqFLVr10atVpsba2SXU6vV5nLW5C6nUqlQKpXoUm+hWvwkisxkAIwhNdCH3wd31mUup9OhUCjMdbWWJAqzT3cryT7p9XpOnTpF/fr18fb2RqfTWf0jKw37lF0ud12Lu093Hz+uuk/Zn4UQGI1G82umuX/Onm+tfrnLKZXKey4jhCArKwtvb2/zMnDvzrhyl8tdV2sctU/Z9cu9TEn2KTMzE29v73xvNZfWfbKmKPskhCAzMxMfH5885bIHiLG2ney/p5Iq04l9+fLl9OjRo1Djyq9evRqdTmduZGfNtGnTmDRpUr7zTp48iY9P/q3KIyIiiIiI4ObNm2g0GmJiYkhPT+fs2bPmMkajkaSkJE6fPo1SqcTf39+iXOPGjQE4fvy41TrmLhcTE4O/rw/anwfjeesMAHrPQE43mYj23GXzMjExMfj7+3Px4kX8/f3Ndb127VqB2ynMPt2tpPuUlJRERkYG3t7eXLx4EY1GU+AypWWfzL+nO3Ut7j7dffy46j5lf1lnZmZiMBjw8vLCw8MDrVaLh4cHnp6e6PV6q1+Unp6e5nIGgwFvb2+MRiNZWVkFLpP7i1+r1eLr6wtAZmam1X3KXS53Xa19STtyn3KXK8k+6XQ6DAYDmZmZ+Sb20rRPer2ezZs3s3z5ctLS0li4cGG+yxRln7Kv2LNPdLP3Kfsk5PTp0wU+e8/991RSCuHsewZOsnfvXlq0aMHixYsZOHDgPcs/+uijnDlzhlOnTt2zbH5X7PXr1wcgMTEx33fpwclX7Bvfg39mACAUHugHxiKqtrVYpjRc3Wq1Wo4cOSKv2N3giv3ixYvUqFHD/PqQo6/Ys+MCzr8SLMk+ZdfPFle32Um9tF+xHzt2jMWLFzN//nzi4uLo0KEDmzfn/9ixuFfsueun1+s5e/Ys0dHRBd6xzf57Sk1NJTAwEDCNo1JQvrCmzF6xx8bGolarC9XRTEpKChs3buT//u//CrXucuXKUa5cOfPntLQ0889qtdriCzU/uRvyKZXKPOU9PDzyrOfucvfahkW5gz+bkzqAoscneNbqVOAyuQ/Mwr4yda99yk9x98nDw8P8B1zYRmKuvk+5y5V0n/I7fvIr5+x9yv4SzX1nIffP2fPvJXe5ey2TOzEUtF1rSrqMPfapoHWXpH53/14Ks0xR6mfvfapfvz4ffvghERERjB07tlDLFmafspN/fuWyE/e9/j5s0fCuzDaeW758OZ07dzafGVmzdu1asrKynNoa3m4u74G1Y3M+Nx8OLZ9zXn0kSZIcJCDACaNkOkCZTOyHDh3i7NmzRWoNHxUVRYsWLexcMwdLjodfns7pLja6LfRw3jv6kiRJUsmVycQeGxuLh4dHoQZySUtLY8OGDYVqNFfqpN0wjbEOUK4KPDEfPOT7zZIkOY5Op7NJgzEpR5lM7MuXL6dt27aEhYXds+y6devIyMhwmdvwCoUCf39/2/RqVKkxPL/FdKU+cAn4lf7eyGwaHzck43Nvzu5cxJaMRiMbNmzgscceA2DTpk3ExMRQo0YNLl68CMA///zDoEGD6NGjBxUqVKBTp07s2LEjz7qSk5MZN24c3bp1o3nz5iiVShQKBX/99ZdFuUuXLjF8+HA6dOhAmzZtqF69Oi+88AKJiYkW5Q4fPswrr7xCZGQk27Zt47///mPo0KGEhYUREhLCiBEjzAl/yZIltGnTBn9/f6Kiovjiiy/y1O/y5cu89957TJkyBZ1Ox//+9z9q1KiBr68vDz74oHn0zqKYP38+/fv3p0OHDoSHhzNo0CAuXbpkdRmXOH5EGXP06FEBiK+++qpQ5fv16ydCQ0OFXq8v9jY1Go0ABCA0Gk2x12M3RqOzayBJFrKyssTx48dFVlaWs6tSak2fPl1ER0ebv3t2794tAgICzJ9nz54tFi1aJNq3by9SUlKEEEJcv35dxMTECJVKJVasWGGxvm7duomhQ4cK453vi927d4vAwECxZcsWc5nTp0+L4OBg8dhjjwmDwSCEEOLEiRPCy8tLdOnSxVxu9+7d4tVXXxUeHh4CECNGjBBPPfWU2Lx5s9i+fbto0aKFAMS4cePE8OHDxYQJE8SePXvEypUrRUREhADE+vXrhRBCJCYmijFjxpjXNWzYMNG9e3cREhIiwsPDzfvr7+8vDhw4YLFPc+bMEYDo0KFDnvi98MILYvz48eb93blzp1Cr1SI8PFycPXu2SL+LohzPtsgXZa5V/PLlywEKdWs9IyOD33//nQEDBuDh4WHvqhWK0WgkPT0dX1/f4p0ZZiSBTznLaW509Vbi+Lg5d4zP7MOz+eHIDzZZ1+KHF1MtsJr5avRc0jkG/mp6HbZpeFO+7fKtRflPdn/C8jPLbbLt9X3XE+IdYpN1gWksj9q1a9OtWzfANBJnfHw88+bNY8mSJdSqVYvu3buza9cucyOy8PBw/u///o/Ro0fzwgsv0L17d3x8fDh//jwbNmxg7dq1GI1GlEolLVq04LXXXrPY5vTp07l9+zZVq1Y1H1916tShQYMG/Pnnn1y9epWKFSvSokULWrRowV9//cXevXtRKpUsWrTIvJ5p06bxwAMP8NVXX7Fx40YeeughAJo3b87ly5cZO3YsK1eupFu3bgQHBzNjxgw0Gg1z585l2bJlzJo1i99//x0w9UEyePBgUlNTGTVqFP/88889Y7dgwQJWrVrF5cuXzXe3WrduzeOPP86yZcsYN24c69aty7OcuNOhUvbx4yzu8ZddBO+99x5CCCpXrnzPsj4+Pmg0Gn74wTZfGraQ/T6ktfeLC3T9GHzVCHZ/b/uKuYgSxacMcMf46I16MvQZNvlnFKYOT0Su3sKy52UZ8naYojPqbLZtW1MoFLRr1878+Y033iAgIIAxY8awfft25s2bR6VKlfKMyNmyZUsAbty4wdatWwHTK78AixYtIjMz0xyfJ5980uLNogcffJCqVavSunVri3X6+/sDptvluWW/o33//fdbTM/u9wMwJ/VstWrVAshzS7xKlSoA9OjRg0GDBpmnP/744+bBvXbu3Mn58+exRgjB+++/zyOPPJLnNczs2GzYsCHfTqLEnX4QxD3ewbe3MnfFXtqp1Wpzz11FknYLfh4Amcnw26um0dseGHvv5UqZYsenjHDH+KiUKnxU+ffmWFQeSg9z72RgSo7Z6/by8MpT3lPpabNt20PuXi6rVatm/lkIwZo1azAYDOaRLbMZDAaio6MBzM/F69WrR40aNViyZAk3b95k2rRp1K9fn5o1a1os26dPH4v2SDdu3GDevHmcOWPq0bKwjeSyTwTy4+Vl+j3c3ctc9hVy7t9ftqeffpqXXnoJjUbDkSNHLGJxt6NHj/Lff/9hNBrzxCYtLc0cm4SEhDz1VCqV+W7f0WRiLwsMOlg6BJLunOH6V4AGfZ1bJ0mykecbPc/zjZ63y7prlKvB7qd3Fzj/jZZv8EbLN+yybXu6desWt27dolWrVnkav+XH09OTFStW0KNHDzZu3EijRo0YNmwYn332GcHBwXnKnz59munTp1O+fHmee+451q1bx5UrVwpdv8I8+ixKn+qenp7UqlWL/fv3k5qaarVsdu+iTz75JP/73/8KvQ1XUuZuxZd2Wq2WgwcP3rPbTgu/vw4Xt5t+9vCCJxdBUKR9KuhkxYpPGSLjY112GwR3H/0uu5/z+Pj4Qi/TqFEjDh8+zLBhwxBC8OOPP9K4cWPOnTtnUW7KlCl0796dMWPGMGnSJKKiomxa9+LKvnsREmK9HUNxYpPNVY4fmdjd3e7vYe9POZ8f+woqu1lHO5IkFUloaCheXl7ExcVZHejn9OnTAKSmppKenk5wcDAzZ87kn3/+oUGDBly6dImnn37aXH7mzJlMmDCBL7/8kjp16th9P4oiMTERhUJBs2bNrJbLPhHZunWr1QSdHRtXJBO7O/tvK/ye6zZhm5eg8b0HvJEkyb15enrStq1pkKeCRqI8cuSIueHwvn37WLFihXley5Yt2b59O5UrV2bXrl3cunULgKlTpwJQtWpVi3U5+w5RSkoKZ86coXPnzoSHh1st27x5cwICArh8+TJz5szJt8xPP/3EoUOH7FFVm5CJ3V0l/gfLhoIwmD7HdIHO+f8BS5LknnJfcd6dXMeNGwfAwoULee6557h58yZgali3evVqBgwYYC4DMG/ePIvlg4KCaNWqFV5eXubW7Tdu3ADgm2++wWg0IoTgl19+4ciRIwBcv36djIwMc12y3864+8o4IyPnLYG7G8llL1NQy/P8GujNmTMHo9HIlClTLKbntw4fHx+ee840XsaLL77I9OnTzUPIZmZm8umnn7JgwQL69nXddkoysbujzBT4eSBk3DZ9Dq0F/X4EpWu8iy9JkmPs3p3T8G/Dhg0W8x577DGGDBkCwA8//EDFihWpVq0agYGBDBo0iO+//57IyJy2OBs3buSzzz4zJ8P4+Hi2bt3KuHHjzMPcPvjggwDMnj2bChUqEBYWxp49exgwYAAAw4cPp0mTJmRlZZGSksLJkycBzP/Plv2aHcCWLVss5u3atQsw3QrP75Wz1atXs2nTJvPnzZs388477/Dpp5+aX1fLlv36XUJCgsX0999/nwYNGqDT6Rg3bhwhISFUq1aNoKAgfvzxR5YtW+ba/UAUq1sbqUhs2fNcVlaWOHDggPUejFIThPj+ISEmBgrxcWUhbhatl6TSrFDxKcNKS3yc1fOcwWAQaWlp5l7TSrPu3bsLlUpl/u5RKBSiUaNGIi4uzlxGr9eLqVOnirp16wq1Wi1CQ0PFwIEDxcmTJy3WtWXLFvN6KlWqJB588EHRtm1b8eOPP5p7ZhNCiCtXrohHH31U+Pv7i6ZNm5p7rztw4ICoWLGiqF+/vti7d6/46aefRGhoqHmdgGjUqJG4deuWGDZsmEW91Wq16NevnxBCiJo1a1osExwcLGbPni2EEGLixIkCEH379hVjxowRnTt3Fq1atRKtWrUSK1eutNifixcvirfeeksEBgaa1zVixAiLXvQSExPFSy+9JCIjI4Wnp6eoWrWqePXVV8Xt27cLjHlBx4+je55TCOHkN+nLgLS0NPP7jhqNxnzbqji0Wi3Hjx+nXr161sf11WXCr69Aw75Qo+Cx1d1NoeNTRpWW+Gi1Ws6dO0eNGjUcWk+j0UhmZibe3t6ufUXmJK4cn/fff59JkyYxdOhQ5s6d65Q6FBSfohzPtsgX8j12d+XpDb2+dnYtJEmSJAeTib2UKbDnsNRrpo5n3Kjf9+Jwx57VbEnGxzpX6TnMVcn4WOcq8XGteylS8aRchdkdYfVo0Oftz1qSJMndGQwGi/+XZTKxlzJ5eg7TZcAvT0PqVTi4CFaOdG4FnUz2rGadjI91rtJzmKty5fgcPHgQgEOHDplfT3M0V4mPTOyljEqlIiYmBpVKBULAmrEQv88009MX2r3s3Ao6mUV8pDxkfKxTKBR4eXk5dchNV+aK8dm3bx8xMTHmYVSPHDlChQoVeOaZZxxeF1eJj/zrLmWUSmXOiELbp8GRpTkze38HEQ2dUi9XYREfKQ8ZH+sUCkWhBiApq1wxPs2aNbPaLa4juUp85BV7KaPT6UzjaR9fBxvfz5nR8W2o19Np9XIV2fHJHshBsiTjY13260rOvpXqqmR8rHOV+Mgr9lJGCIH+yhE8to/B1IcBUK8XdHjdmdVyGUIINBpNgd1NlnUyPvfm7C9lVyfjY50rxEdesZc26YlU+/dtFNo7XSlGNIRe35T519wkSZIkE3nFXpoYdKhWjkCZfsX02S8MBvwM6uL3ZCdJkiS5F3nFXpoIgQiuZvpR6QlPLoRylZ1cKUmyPWe3KpYke3DUcS2v2EsTlRpDj8+5agwhonI1VFVaO7tGkmQX2f1sy85GJHeQPdSso/rXl4m9tFEouFm9N+H16jm7JpJkNx4eHnh5eaHRaPDx8XF2dSSpRDQaDd7e3g57FU7eipckySUFBgZy+/Zt2UueVKpptVqSkpIICAhw2DblFXspI3sOs07Gx7rSFJ+QkBAyMjK4cOEC5cqVw9/f3+71FkKgVCrR6XTyOX8+ZHysyx0fg8GARqMhKSkJHx8fQkJCHFYP1//rlizInsOsk/GxrjTFR6lUEhkZSWJiIqmpqdy6dcvZVZKkIvH29iYkJISQkBCHjl8vE3spo9PpuHjxItHR0Xh6ejq7Oi5Hxse60hYfpVJJaGgooaGhGAwGjEajXTvX0ev1xMXFERUVVSruajiajI91uePj5eXltO5l5W+mlFEoFPj7+8vbYAWQ8bGuNMfHw8PD7l+USqWSwMBA1Gq1TFz5kPGxLnd8nNlnvELIviXtLi0tzXz7U6PR4OcnO5SRJEmS8rJFvpCt4ksZvV7PtWvXzO9FSpZkfKyT8bFOxsc6GR/rXCU+MrGXMkajkWvXrrnEQAOuSMbHOhkf62R8rJPxsc5V4iMTuyRJkiS5EZnYJUmSJMmNyMQuSZIkSW5EJnZJkiRJciPyRUQHyP1GYVpaWonWpdVqycjIIC0tDZ1OV9KquR0ZH+tkfKyT8bFOxsc6W8Qnd44o7tvoMrE7QHp6uvnnChUqOLEmkiRJUmmRnp5erC6g5a14SZIkSXIjsuc5BzAajdy8eRMAX1/fEnXnefHiRerXr8+xY8eIjo62VRXdhoyPdTI+1sn4WCfjY50t4iOEMN/lDQ0NLdbgMfJWvAMolUrCw8Ntsi5fX1/z/2XXtHnJ+Fgn42OdjI91Mj7W2So+JR2BUd6KlyRJkiQ3IhO7JEmSJLkRmdglSZIkyY3IxF7KlCtXjokTJ1KuXDlnV8UlyfhYJ+NjnYyPdTI+1rlKfGSreEmSJElyI/KKXZIkSZLciEzskiRJkuRGZGKXJEmSJDciE3sptmHDBkaOHEn37t15/fXXuX79urOrJEmSG9m2bRtr1qxxdjVcVlHik5qaygcffGDnGpnIxF4K7dy5k+bNm/PSSy/x8MMP89tvv/Hpp5+WyQFmDh48iEKhuOe//fv3O7uqTrVu3Tq6d+9O27ZtadKkCbVr1+a1115Do9E4u2qSCzp06BCPPPII7du3t/q3c+XKFcaMGUOTJk144IEHaNKkCZ9++qnbj/xW2PgAZGVl8eWXX1K9enUmTpzokPrJLmVLmalTp/LGG2/Qtm1bNm/eTGBgoLOr5FTff/89AN7e3vl24ZiSkkJYWBhNmjRxdNVcxoQJE5g+fTobNmygdevWAJw+fZpHHnmELVu2sH37dry9vZ1cS+cSQjB//nxmz56NWq3m9u3bhIWF8corr9C9e3dnV89hkpOTmTNnDnFxcezcudNq2bNnz9KpUydq1qzJ1q1bCQwM5Ny5czz00ENs2bKFtWvXolK5V4opSnwANm3axObNmzl8+LB5vBCHEFKpMX36dAGIWrVqiaSkJGdXx+nS0tJEzZo1xY4dO/KdbzAYRMWKFcWoUaMcXDPXsXfvXgGId999N8+8pUuXCkDMmDHDCTVzLc8++6wIDg4Whw8fFkIIYTQaxeeffy4A8fnnnzu5do5jNBrNPw8cOFAAYuLEifmWa9OmjfD09BQXL160mLd8+XIBiA8++MDe1XW4wsbn7vKnTp0SgHBUypW34kuJjRs3Mn78eBQKBT/99BNBQUHOrpLTbdy4kZkzZ9KmTZt85+/YsYOrV6/Su3dvB9fMdWzevBmA4ODgPPPq168PwNGjRx1aJ1czb948fvzxR958800aNmwIgEKh4JVXXqFLly68/vrr/Pvvv06upWPkHnlSrVYXWG716tX8888/dOrUiSpVqljM69mzJ8HBwXzyySckJSXZq6pOUdj43F2+MGVtSSb2UkCv1zN27FiMRiN9+/blgQcecHaVXELPnj3p2rVrgfNjY2MJCQmhY8eOjquUi8lO6CtWrEDc1RfVuXPnAKhVq5bD6+VK/ve//wHwyCOP5Jk3dOhQjEYjb731lqOr5dLmzZsHQOfOnfPMU6lUtGvXjrS0NH755RdHV01CJvZSYcmSJZw4cQKAcePGObk2pYMQghUrVvDYY4+53XO+oujatSteXl7s2LGD9957zzzdYDDw6aefUq1aNUaMGOHEGjpXfHw8J0+eBMh3/Oxu3boB8Ndff3HhwgVHVs1lCSHYsmULAHXq1Mm3TPbJ4h9//OGwekk5ZGIvBWJjYwHw8/Pj6NGjvPjii3Tp0oV69erxxBNPsH37difX0PXs2rWLuLg4+vTp4+yqOFWVKlWYMGECAFOmTGHw4MFcunSJfv36YTAY+Ouvv8p0A8zLly9bnR8aGmq+jfrPP/84okouLz4+nuTkZAAiIiLyLZM9/ciRIw6rl5RDJvZS4K+//gKgQoUKtG7dmlmzZvHnn3/y1VdfsWnTJtq3b8/XX3/t3Eq6mNjYWPz8/Kzeqi8r3nnnHfPV+sKFC6latSpBQUFs3749z/PRsib33ZyrV6/mWyY0NBSAuLg4h9TJ1eWOU0EnhQEBAXnKSo4jE7uLS09PN58dT5w4kcaNG5vndenShe+//x4hBOPGjePUqVNOqqXrWb58OT169Cjzr3Fle//993n00UcB063UBQsW8Mknnzi5Vs5Xt25d8xV5Qa8vGY1GADw8PBxWL1eWmZlp/tnT0zPfMtnTs7KyHFInyZJM7C7u9u3b5p+zW+zm1qdPHypWrIjBYGD+/PmOrJrL2rt3LxcuXCjzt+Gzpaam0qNHD8qVK8ehQ4do3rw5RqORt99+m7Fjxzq7ek7l5+fHoEGDAFi8eHGe+QaD4Z63ncsaX19f8893N8jMlt1BTX5vY0j2JxO7i8t9q6ugVybat28PyNeWssXGxqJWq/Nt5VwW9enTh8uXL/Pjjz/SqFEjduzYwZgxYwCYMWOGuYVzWfXZZ59Rt25dNmzYYNFr2qlTpxgwYAAZGRkANGvWzJnVdBlhYWHmn9PS0vItk31VHx4e7pA6SZZkYndxAQEB5iuFgp5XVapUCbC8RVaWLV++nM6dO5fpRmHZ1q5dy8aNGxkxYoT5xFCtVjNjxgzefvttACZNmuTMKjpdSEgIO3fu5N1332XZsmW0atWKgQMHsmTJEp5++mnA1GK+oBbgZU2VKlXM/WjcuHEj3zLZvaw1b97cYfWScsjEXgo8+OCDAOZX3u6m1+uB/F/XKWsOHTrE2bNn5W34O7Zt2waYniXfbeLEiQQHB3P+/Hm360ikqIKCgpg8eTJ79uxh//79/Pzzz0ycOJENGzYA8MILLzi5hq4lu2+IM2fO5Dv//PnzQM53l+RYMrGXAiNHjgRg1apV+c6/ePEigLlxVFkWGxuLh4cHPXv2dHZVXEL2beT8Rv5Tq9XUqFEDhUKBUim/Cu528eJF5s2bR3BwMC+++KKzq+NShg4dCmB+n/1uBw4cICgoiF69ejmwVlI2+ddcCrRv357BgwezdetWc29h2VJTU9m4cSPNmjWTiR3Tbfi2bdtaPAcsy7I7WFm9enWeeVqtlvPnz9O+fXv52OIuQgheeOEFMjIy+P777ylXrpyzq+Rw2W0N8msg17t3b9q0acOaNWtISEiwmHf69GmOHTvG+PHj3fq4shafgsoWtnyJOaRHeqnE0tPTRZcuXUSrVq1EQkKCEMI0yMmLL74oKlWqJM6cOePkGjrf0aNHBSC++uorZ1fFpTz77LPmwUyyB6XIzMwUI0eOFGFhYeLkyZNOrqHrGT9+vADE5MmTnV0Vp9BqtaJOnToCEI8//ni+ZS5evCiioqJE165dRXJyshBCiJSUFNGpUyfRrVs3odPpHFhjxypMfHJbsGCBeRCYAwcO2L1+MrGXInq9XkybNk00b95ctGvXTrRs2VK88MIL4urVq86umkuYNGmSAMSlS5ecXRWXs3TpUvHggw+KGjVqiDZt2oimTZuKUaNGifj4eGdXzaUkJyeLIUOGCD8/PzFv3jxnV8fh9Hq9aNOmjQgPDzcnIkBUrlxZ9OnTJ0/5hIQEMXLkSFGnTh3RoUMH0b59ezF16lSRlZXlhNrbX1Hj88MPP4hGjRoJDw8Pc1kvLy/RtGlT8fvvv9utngohHHFfQJIkyTUJITh06BBLlixhyZIl9O/fn9dff10+zpFKLZnYJUkq09asWcN///1Hs2bNuP/++8v0oEGSe5CJXZIkSZLciGwVL0mSJEluRCZ2SZIkSXIjMrFLkiRJkhuRiV2SJEmS3IhM7JIkSZLkRmRilyRJkiQ3IhO7JEmSJLkRmdglSZIkyY3IxC5JkiRJbkQmdkmSJElyIzKxS5IkSZIbkYldkiRJktyITOySJEmS5EZkYpckSZIkNyITuyRJkiS5EZnYJUmSJMmNyMQuSZKUDyEEf/zxh0O3efToUU6ePOnQbUruRyZ2SXKAN954A4VCwa5du8zTOnfujL+/P1qtFoAZM2bQvXt3FAqFxb8qVaoQFhZGQEAAUVFRdOnShY8//pj4+Hhn7Y7bS0hIoG/fvubfTevWrfHx8bH4vajVaq5cuVKk9V6+fBmVSpVnPQ0bNgSgQoUKjBo1ikWLFtl8n6QyREiSZHeNGjUSISEhwmAwCCGESEtLE15eXuLRRx/NU3bw4MECEIAYO3aseXp6erpYs2aNaNmypQCEj4+PmDp1qsP2oay4cOGCqFmzpti8ebPFdK1WK0aPHm3+3QDi7bffLtK633zzTYvlH3jgAZGSkmJRJj09XbRu3Vp8/fXXJd4XqWySV+ySZGdXr17l8OHDdO7cGaXS9Ce3detWsrKy6N69e57yrVu3Nv8cHBxs/tnHx4fHHnuMnTt30rNnTzIyMnj55ZeZOnWq/XeijEhISKBLly5MmDCBBx980GKep6cnw4cPt5j23XffkZGRUah1Z2Vl8cMPP1hM69evHwEBARbTfHx8WLlyJR988AGrVq0q+k5IZZ5M7JJkZ+vXrwewSOIbNmzIMy2br6+v1fUplUpmzJhhPkl49913SUlJsVV1yyyj0cjjjz9OnTp1GDx4cL5lsk+0VCoVALdu3WL+/PmFWv/PP//MrVu3aNGihXlauXLl8i0bERHB5MmTGTJkCBcuXCj8TkgSMrFLkt1lJ/auXbuap/3xxx/ExMRQo0aNYq2zSpUq1KpVC4CMjAx27NhR8oqWcdOnT+fff//l3XffLbCMQqEAoH///uZp06ZNQwhxz/V//fXXdO3alXr16hWqPs8++yzBwcGMHj26UOUlKZtM7JJkR0ajkY0bN9KgQQMiIyMBiIuL48SJE/lerRdF7qs9W12xFyZBuaPExEQmTJhA06ZNadmy5T3Ljx07FrVaDcDJkyfNJ28F2blzJ3v37uX//u//Cl0npVLJsGHD+O2331i7dm2hl5MkmdglycY2bdpETEwMMTExREZGkpiYyI0bN8zTGjRoAMCaNWvM05YsWVLk7Vy7ds38c/ZJA4Ber2fatGk0b96cGjVqULFiRWrVqsXbb79Nenp6nvUIIfjrr7/o378/H3/8MQCzZs0iKiqKKlWqsHfvXnPZW7du8fLLL1O3bl1iYmIIDw+nRYsW/PjjjwXW8+bNm3zxxRf8+eefAOzevZuePXsSHBxMcHAwY8aMMbc+B1i5ciVt2rQhICCAKlWqMGnSJIxGY77rnjdvHk2aNKFq1ar4+vqaW5pPmzatcEG848cff0Sj0RT6ZCsiIoKnnnrK/PnLL7+0Wn7mzJnUq1fP4q5NYfTs2RNAtqOQisbJjfckya199tlnAhD//POPedqjjz4qlEqlSE1NzXeZOXPmmFtNT5w4Md8yp06dMpcJDQ0VOp1OCCGETqcT3bp1E0qlUqxbt04IIYTRaBSffPKJAESXLl0s1jNx4kRRtWpVi+1NmTLFouX26NGjhRBCXL58WURHR4sqVaqIU6dOCSFMLbh79+4tAPHhhx9arHvt2rWib9++Qq1WC0B8//334vPPPxdqtVpUrlxZ+Pn5mbfx8ssvC51OJwYNGiQ8PT1FdHS08PT0NM//9NNP88Rg0qRJIiAgQPz7779CCCEyMzPNdf/yyy/v8ZuxFBMTIwCxfv16q+XOnz8vAHH+/Hlx9OhRizgdOXIk32WuXbsm1Gq1mD17thBCiKFDh5qXmTNnjtXtGQwG4e/vLwBx/PjxIu2TVHbJxC5JdtS3b1+hUqlEenq6eVqFChVEgwYNClzmXoldr9eL7t27m8ssWrTIPG/mzJkCEFFRURbLZGVlCS8vLwGIffv2macnJSWJ5cuXm9fVpk0b8fzzz4u4uDjxzDPPiMDAQPMJQr9+/QQgBg0aZLHurVu3CkCEhISYTzCEEOLgwYNi8eLF5nU3aNBADBw4UFy6dEkIIYRGoxFdu3YVgPD39xf9+/cXL730kkhMTBRCCBEfHy9q164tAFGjRg2LbSb+f3v3HlPz/8cB/Hk4Uus6le4R2Y4lzKUNW6YUrRmZS1mMsIrmsprbMvknY4ahi2ldhoOiMWYq9zWMKYY55aSwTNoiKUfqvH5/9P28d45zqnNS+jlej+1snz6X9+f9Oaft9fm8L69PUxNZWVnRhg0bDL6fmJgYswJ7XV2dqGNtbW2P++oGdiLS+x3Wrl1r9Ji9e/eSi4uL+B8wJ7ATEU2bNo0A8NRGZjJuimdsAD18+BCBgYGwsbEBALx9+xYNDQ0m9eP+qqWlBZcvX0ZwcDCuX78ODw8PFBYW6jUJV1dXAwC+fPmid6yVlRWcnZ0BAI8fPxbrHR0dERUVBTs7OwDAt2/fkJmZCS8vL+Tl5aG5uRmRkZE9lu3h4QGgq5+6pqZGrJ80aRJiYmLg7u4OAAgMDIRSqYSPjw8AwNbWFmlpaeK8fn5+OHr0qBh57unpiU2bNgEAampqoNFoRNlVVVVob2/H58+fDb4n6RhTSQMP5XI5fH19zTo2JSVFLJ85cwafPn3S297R0YETJ04gPj5e/A+Ya/To0QCA8vLyPh3P/j3ywa4AY5aqvr4e9fX1IjACXf3LAEwO7AcPHoRSqYRGowERwdXVFYGBgUhKSsKiRYsMgkVycjJaWloM5mADXfOwga5+cl0ymQxOTk749u0bQkNDMXToUKN1OXLkCPLz85GYmGi0XGNlA8Dw4cMBQIzi16VQKMTy+PHjDbaPGTNGLDc1NcHT0xMA4O3tDQA4f/48QkJCsG7dOrFfUFCQwdzwnkg3I3Z2dmIKoalCQ0MxefJkPH36FBqNBllZWdizZ4/YfvHiRTQ2Nv7WyHZXV1cAwMuXL/tcBvu38BM7YwPkwYMHAPSDuLmBPSUlBdXV1Xj37h3ev3+PiooKFBQUICYmxugToK+vL3Jzc8U8bK1Wi2vXriE2NlY8TeoOVJNIwVwa6W3MnDlzUFBQIBLotLa2IicnBwkJCWIfY2X3pLcAbG1tLZZ//vwplr29vREVFQWtVov169cjPDwclZWVALpGkwcEBJhcB+lmxNbW1pyqC8nJyWI5MzMTP378EH8fP34c0dHRolWjL6TWFGM3TYwZw4GdsQHy8OFDANBLSPLo0SPY2NiI3OADRaPRICMjA3PmzEFdXR2ysrIwcuTIfim7oaEB27dvR1RUFNzc3JCRkdHnsqREL6agX6bi5efnIyQkBABQVlaGqVOnIjY2Fo2NjWbVQZopYO7TuiQ6Olq0IHz69AlKpRIA8OzZM5SXl2PLli19KlcitXg0Nzf/Vjns38GBnbF+FBISAoVCAYVCgePHj0Mul2Pp0qVQKBQYN24cysvLMWTIEEyYMAEKhQJLlizp9zrcuXMHCoUCt2/fxtWrV7FhwwazmqZ7kpGRAX9/fzg5OaGkpAQLFizotul+oDk4OKCsrAxHjhyBvb09iAhnzpxBQECAeHo3hZQPwNzWBolcLtfr15emvh07dgyzZ8/GlClT+lSupKOjA0DfWxTYv4cDO2P96NatW1CpVLh9+zZ+/PiB2NhYVFVVQaVS4dChQ9Bqtdi/fz9UKhVUKhUuXLjQr+e/e/cuwsPD4erqinPnzvVbQAeA9PR0JCUlYe3atdi5c6fIwjaYhgwZgs2bN6O6uhpr1qwBADQ2NiIiIgItLS0mlSH1Yf9Okp/4+Hg4ODgAAJ4/f46ioiIolcrffloHugYWAhCDHxnrDQd2xgaAlIwlLCxMrJPyw+uu629JSUn4+fMnYmNjzWrm7s3Hjx/FCHYpgA6miooKFBcXi7/d3d2Rm5uL8+fPQyaToaGhQW97T6QUr9+/f0dra2uf6uPg4KA3gG/16tXw8PAQCWZ+h9QEP9DdN8xycGBnbACUlpZCJpNh7ty5Yl1JSYlejvfudJdlrTdNTU148eIFAMMpaVqtVgSIX/uqTXH//n0xeO3XspuamsSyuWX39Vrb29uNBu5ly5YhNDQUQNdYAFMEBweLm6DeXrgiTbkz9ka3LVu2iHLa2tqwefNmo/325n5Hr1+/BmD6gEvGOLAz1s+ICDdu3MDEiRPFgLU3b95ArVab9LSu2yRsanMy0PVWOKm/Ozs7G2q1GgDw+fNnbNy4UfTVSuvr6+vFsdIAsu5GXus26aelpYnmYbVardcsL5X94cMHsb+0r+5ocYnuTYGxOem6KXB157EDQGFhoQh6uqTgOnPmTKPX8it7e3vMmjULQFczek+k78zYDYCPj494OYyjo2O3LRu6v6mxFL+/qqqqAgBERUX1ui9jADilLGP9rbKykgBQSkqKWJeZmUkA6Ny5c70eHxkZKTKTTZkyhdrb200+94oVK8SxcrmcfH19ycnJiU6fPq2X8czLy4s2bdpEWq2WiouL9dLTGktd2tbWJtKuAiBbW1vy9vYmPz8/qqiooFGjRhEAGjZsGHl4eFBRUREREZWVlYljZsyYQa2traLMzs5OSk9PF9uDgoLo69evYvv3799p1apVYntqaip1dnYSEdGDBw8IAPn7++ul6y0uLqahQ4fSmjVrTP7OiIguXLhAACgxMbHH/eLi4ggARUdHG93+5MkTAkDJyclGt7e1tZGXl5e4pmXLlvV4Pul/afr06aZdCGPEKWUZ63cHDhwgAFRSUiLWLVy4kGQyGTU2NnZ73LZt20QKVd2Pt7c3LV++nFQqVa/nbmlpoYSEBHJxcSF3d3eKi4ujmpoaIiJ68eIF+fv704gRI2jHjh2k0Wj08rVLH5lMRp6engZlq9Vqmj9/PtnZ2ZG/vz+lpaVRc3MzEREplUpydnYmPz8/keJ2woQJBmVbW1vTvn376OPHj2Rvb2+w3crKirKzs6miokIvV7z0cXBwoFevXonArntD4uPjQ0FBQXTy5EnSarVm/WadnZ00duxYcnNzo46ODoPtSUlJBr9NQEAA7dq1y2DfsLAwqqur01tXXV1NK1euJE9PT4NrmjRpEm3dutVovaTc95cuXTLreti/TUb0j76nkTHGdJSWlmLevHm4evWqXrbAwdLR0YExY8Zg9OjRuHfv3mBXh/1FuI+dMcYAhIeHIz4+Hqmpqf8X76XPz8/H169fcerUqcGuCvvLcGBnjLH/HD58GMOGDTP7fe79rba2Frt378bZs2cxatSoQa0L+/twYGeMsf/Y2NjgypUryMvLE3kH/rSGhgYsXrwYOTk5iIiIGJQ6sL8bv92NMcZ0uLm54ebNm4iJiUF9fT3i4uL+2LnVajXWr1+PrKws8bIdxszFg+cYY8wIrVaLyspKTJ069Y+ds7a2FiNGjICjo+MfOyezPBzYGWOMMQvCfeyMMcaYBeHAzhhjjFkQDuyMMcaYBeHAzhhjjFkQDuyMMcaYBeHAzhhjjFkQDuyMMcaYBeHAzhhjjFkQDuyMMcaYBeHAzhhjjFkQDuyMMcaYBeHAzhhjjFkQDuyMMcaYBeHAzhhjjFmQ/wE45xaLGGF6jAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 472.441x354.331 with 1 Axes>"
      ]
     },
     "execution_count": 405,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "leg = ax.legend(frameon=True, fontsize=6)\n",
    "leg.get_frame().set_linewidth(0.3)\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 406,
   "id": "28759da5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 472.441x354.331 with 1 Axes>"
      ]
     },
     "execution_count": 406,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "leg = ax.legend(frameon=True, fontsize=6, handletextpad=0.5, handlelength=1.2, labelspacing=0.4)\n",
    "leg.get_frame().set_linewidth(0.3)\n",
    "fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 407,
   "id": "142ad7e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('balancing.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c6593dc5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "de38d15c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4698e96e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

